Automated, Cost-effective, and Update-driven App Testing

Apps' pervasive role in our society led to the definition of test automation approaches to ensure their dependability. However, state-of-the-art approaches tend to generate large numbers of test inputs and are unlikely to achieve more than 50% method coverage. In this paper, we propose a strategy to achieve significantly higher coverage of the code affected by updates with a much smaller number of test inputs, thus alleviating the test oracle problem. More specifically, we present ATUA, a model-based approach that synthesizes App models with static analysis, integrates a dynamically-refined state abstraction function and combines complementary testing strategies, including (1) coverage of the model structure, (2) coverage of the App code, (3) random exploration, and (4) coverage of dependencies identified through information retrieval. Its model-based strategy enables ATUA to generate a small set of inputs that exercise only the code affected by the updates. In turn, this makes common test oracle solutions more cost-effective as they tend to involve human effort. A large empirical evaluation, conducted with 72 App versions belonging to nine popular Android Apps, has shown that ATUA is more effective and less effort intensive than state-of-the-art approaches when testing App updates.

==> data/Complementarity/complementarity.R <==
library(scatterplot3d)
library(plot3D)
library(binGroup); 
library(binom); 
#library(rgl)
library("readxl")
library(plyr)
library(effsize)
library("writexl")

PLOT_INDIVIDUAL_CHARTS=FALSE

#with 0 whiskers indicate min/max
RANGE=0





RANGE=0

plotBoxPlot<-function(prefix,head,data,avg=TRUE, yLabel="Percentage of methods univocally covered (%)", yMax=NA){
  fileName = paste0( prefix, head, "_", ".pdf" )
  pdf(fileName)
  
  print(fileName)
  
  bestParamtersMean <- colMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  cols = c("blue","black","red","orange") 
  
  
  if ( is.na(yMax) ){
    yMax = max(data,na.rm = TRUE);
  }
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(data,
              #range=RANGE,
              border=cols,use.cols=TRUE, add=OVER, 
              xlab="Approach",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, yMax),
              na.rm=TRUE)
  
  
  
  
  
  #L=c(1:10)
  
  
  #(1=bottom, 2=left, 3=top, 4=right)
  
  legendNames=c(
    "ATUA",
    "DM2",
    
    "Monkey",
    "APE"
  )
  
  AT=c(1:4)
  axis(side=1, at=AT, labels=legendNames)
  

  par(xpd = NA)
   
  
  #legend(1,yMax,legendNames,col=cols,fill=cols,border=cols,horiz=T)
  # 
  if ( avg == TRUE ){
    for ( layer in 1:4 ){
      pos=(layer-1)%/%4
      x0=pos+layer-0.6
      x1=pos+layer+0.6
      y0=bestParamtersMean[layer]
      y1=bestParamtersMean[layer]

      cPos=layer%%4
      if(cPos==0){
        cPos=4
      }
      segments( x0, y0, x1, y1, col=cols[cPos], lty=2 )
      
      s = formatC(y0, digits = 2, format = "f")
      
      textToAdd=paste0("avg=",s)
      
      
      text( cPos , yMax+2*(yMax/100), textToAdd, col=cols[cPos])
    }
  }
  # 
  # print(bestParamtersMean)
  
  dev.off()
}









statisticalSignificanceAll<-function(title,APPR,BL,BLname){
  
  #print("LEN")
  L=length(APPR)
  
  w=wilcox.test(APPR,BL,alternative = "two.sided", exact = FALSE, correct = FALSE, na.action="na.omit" )
  
  U=unlist(w)
  W=as.numeric(U[1])
  P=as.numeric(U[2])
  
  if ( ! is.na(P) ){
    if ( P < 0.05 ){
      line=paste0(title," WILCOX: APPR BETTER than ",BLname,"\n")
      
      WSignificanceMatrix[Srow,Scol]<<-1
    } else {
      line=paste0(title," WILCOX: APPR NOT BETTER than ",BLname,"\n")
    }
  }
  
  
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)

  
  line = computeVDA(title,APPR,BL,BLname)
  
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
}


computeVDA <- function(title,APPR,BL,BLname){
  
  APPR = na.omit( APPR )
  BL = na.omit( BL )
  
  
  
  vd=VD.A(d = APPR,f = BL, na.action="na.omit" )
  
  ARES=unlist(vd)
  aEstimate=as.numeric(ARES[4])
  
  if ( is.na(aEstimate) ){
    print(nrow(APPR))
    print(ncol(APPR))
    print(APPR)
    print(nrow(BL))
    print(ncol(BL))
    print(BL)
    line=paste0(title," VD-A: CANNOT COMPUTE for APPR vs ",BLname,"\n")
  } else {
    
    if(aEstimate>=0.56){
      line=paste0(title," VD-A: APPR BETTER than ",BLname,"\n")
      #VSignificanceMatrix[Srow,Scol]<<-1
      if(aEstimate>=0.71){
        line=paste0(line," (large)")
      } else if(aEstimate>0.64){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate>=0.5){
        line=paste0(title," VD-A: (negligible) APPR BETTER than ",BLname,"\n")
      }
    }
    
    if(aEstimate<=0.46){
      line=paste0(title," VD-A: ",BLname,"BETTER than APPR \n")
      #VSignificanceMatrix[Srow,Scol] <<- -1
      
      if(aEstimate<=0.29){
        line=paste0(line," (large)")
      } else if(aEstimate<=0.36){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate<0.5){
        line=paste0(title," VD-A: ",BLname,"BETTER than APPR (negligible) \n")
      }
    }
    
    if(aEstimate==0.5){
      line=paste0(title," VD-A: APPR SAME as ",BLname,"\n")
    }
  }
  
  line=paste0(line,"\n(",format(aEstimate, nsmall=5),")")
  
  return(line)
}

statisticalSignificance<-function(title,APPR,BL,BLname){
  
  #print("LEN")
  L=length(APPR)
  #print(L)
  
  
  
  line=paste0(L," ELEMENTS. ",BLname,"\n")
  #write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  
  notAvailable = sum(is.na(APPR))
  
  notAvailableBL = sum(is.na(BL))
  
  available = (L-notAvailable)
  availableBL = (L-notAvailableBL)
  if ( available <= 1 || availableBL <= 1){
    line=paste0(title," DATA NOT AVAILABLE ",BLname,"\n")
  } else {

    
    w=wilcox.test(APPR,BL,alternative = "two.sided", exact = FALSE, correct = FALSE, na.action="na.omit" )
    
    U=unlist(w)
    W=as.numeric(U[1])
    P=as.numeric(U[2])
    
    
    
    print (P)
    if ( ! is.na(P) ){
    if ( P < 0.05 ){
      line=paste0(title," WILCOX: DIFFERNCE IS SIGNIFICANT ",BLname,"\n")
      
      #WSignificanceMatrix[Srow,Scol]<<-1
    } else {
      line=paste0(title," WILCOX: DIFFERNCE IS NOT SIGNIFICANT ",BLname,"!!!! \n")
    }
      
      
      
      line=paste0(line,"\n P-value: ",format(P, nsmall=5),"\n")
    }
  }
  
  
  
  
  
  print(line)
  
  line=computeVDA(title,APPR,BL,BLname)
  
  print(line)
  
  #w=wilcox.test(HUDD,BL2)
}


args = commandArgs(trailingOnly=TRUE)


OVER=FALSE


process<-function(fileName,head){
  table <- as.data.frame( read_excel(fileName, sheet = "output", range = "S15:V86", col_names = FALSE) )
  
  data <- table[,c(1, 2, 4, 3)]*100
  
  plotBoxPlot("MethodsUnivocallyCovered_",head,data)
  
  statisticalSignificance(head,data[,1],data[,2],"DM2")
  statisticalSignificance(head,data[,1],data[,3],"APE")
  statisticalSignificance(head,data[,1],data[,4],"Monkey")
  
  
  table <- as.data.frame( read_excel(fileName, sheet = "output", range = "AL15:AO86", col_names = FALSE) )
  
  data <- table[,c(1, 2, 4, 3)]*100
  
  plotBoxPlot("PercentageMethodsUnivocallyCovered_",head,data,yMax=80)
  
  statisticalSignificance(head,data[,1],data[,2],"DM2")
  statisticalSignificance(head,data[,1],data[,3],"APE")
  statisticalSignificance(head,data[,1],data[,4],"Monkey")
  
}

processDistribution<-function(fileName,head,range){
  table <- as.data.frame( read_excel(fileName, sheet = "output", range = range, col_names = FALSE) )
  
  data <- table[,c(1, 2, 4, 3)]
  
  data[data == 0] <- NA
  
  plotBoxPlot("MethodsUnivocallyCovered_Distribution_",head,data, yLabel="Number of runs")
  
  
  statisticalSignificance(head,data[,1],data[,2],"DM2")
  statisticalSignificance(head,data[,1],data[,3],"APE")
  statisticalSignificance(head,data[,1],data[,4],"Monkey")
  
}

########################### MAIN





fileName="oneHour.xlsx"
head="1hour"

process(fileName,head)
processDistribution(fileName,head,"D3:G812")

head="1hour_ALL"
processDistribution(fileName,head,"D3:G9725")

fileName="fiveHours.xlsx"
head="5hours"

process(fileName,head)
processDistribution(fileName,head,"D3:G727")

head="5hours_ALL"
processDistribution(fileName,head,"D3:G9725")

#generatePlotAvgInstructionsInput(head,fileName,addToTopY = 0.5, legendY=3.4, meanY=(c(3.5,3.25,3.00,2.75)-0.2))

#printSignificance( "significance_AvgInstructionsInput_5hours_SameActionBudget.xlsx" )






==> data/InputsAnalysis.R <==
library(scatterplot3d)
library(plot3D)
library(binGroup); 
library(binom); 
#library(rgl)
library("readxl")
library(plyr)
library(effsize)
library("writexl")

PLOT_INDIVIDUAL_CHARTS=FALSE

#with 0 whiskers indicate min/max
RANGE=0


INPUTS <<- matrix(data=NA,nrow=4,ncol=10*9)
INPUTSB <<- matrix(data=NA,nrow=4*9,ncol=10)
INPUTSR <<- matrix(data=NA,nrow=4*9,ncol=10)

readInputsData<-function(table){
  print(table)
  pos=0
  for ( rowN in 1:9 ){
    rpos=rowN+((approachCounter-1)*9)
    for ( col in 1:10 ){
      pos=pos+1
      INPUTS[approachCounter,pos]<<-table[rowN,col]
      INPUTSB[rpos,col]<<-table[rowN,col]
    }
  }
}

readInputsRatioData<-function(table){
  print(table)
  pos=0
  for ( rowN in 1:9 ){
    rpos=rowN+((approachCounter-1)*9)
    for ( col in 1:10 ){
      pos=pos+1
      INPUTSR[rpos,col]<<-table[rowN,col]
    }
  }
}

reset<-function(){
  approachCounter <<- 0  
}

processInputsData<-function(fileName,approach){
  
  if ( is.null(fileName) ){
    return()
  }
  print("Processing:")
  print(fileName)
  print("Approach:")
  print(approach)
  
  approachCounter <<- approachCounter+1
  #max number of inputs
  
  range="AF2:AO11"
  print(range)
  table <- as.data.frame( read_excel(fileName, sheet = approach, range = range) )
  readInputsData(table)
  
  range="AP2:AY11"
  print(range)
  table <- as.data.frame( read_excel(fileName, sheet = approach, range = range, col_types = "numeric")  )
  readInputsRatioData(table)
  
  
}


plotBoxPlot<-function(data,fileName, yLabel="Generated Inputs"){
  
  pdf(fileName)
  
  print(data)
  
  par(cex.lab=1.1) # is for y-axis
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  
  selectedColors = c("blue","black","red","orange")  
  AT=c(c(1:9),
         c(11:19),
         c(21:29),
         c(31:39)
  )
 
  
  cols=c(rep(selectedColors[1],9),
         rep(selectedColors[2],9),
         rep(selectedColors[3],9),
         rep(selectedColors[4],9)
         )
  
  
  topY=max(data,na.rm = TRUE)+10000
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(t(data),range=RANGE,border=cols,use.cols=TRUE, 
              xlab="Case study",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, topY),
              na.rm=TRUE,
              at=AT)
  

    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  
  
  
  legend(6.5,topY,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  

 
  dev.off()
}




plotScatterChart<-function(data,fileName, yLabel="Generated Inputs"){
  
  pdf(fileName)
  
  topY=max(data,na.rm = TRUE)
  
    selectedColors = c("blue","black","red","orange")  
 
  
  L=length(data[1,])
  yD=data[1,]
  b = plot(x=c(1:L),
           y=yD,
           #range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
           xlab="Case study versions",
           ylab=yLabel,
           xaxt="n",
           ylim=c(0, (topY+10000) ) ,
           
           col=selectedColors[1] )
  
  for ( cs in 2 : 4 ){
    yD=data[cs,]
    L=length(yD)
    #cols = c("black","black","black","black","black","black","black","black","blue","black") 
    b = points(x=c(1:L),
               y=yD,
               col=selectedColors[cs] )
  }
  
  
  
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  
  
  
  legend(6.5,73000,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  
  
  dev.off()
}
OVER=FALSE
processActionCount<-function(fileName,head){
  #To be extended when more data available
  table <- as.data.frame( read_excel(fileName, sheet = "ALL", range = "E12:AN101", col_names = FALSE ) )
  actionsCount <- replace(table,table==0,NA)

  print(actionsCount)
  
  CASES=ncol(actionsCount)
  COMP=4
  plotActionsCount(CASES,COMP,head,actionsCount)
  
  if ( head == "1hour"){
    topLimit=3000
  } else {
    topLimit=15000
  }
  
  plotActionsCount(CASES,COMP,head,actionsCount, avg=TRUE, LEGEND = FALSE, topLimit = topLimit, prefix="zoom_")
}

plotActionsCount<-function(CASES,COMP,head,data,avg=TRUE, yLabel="# of Inputs", MEAN_OF_MEAN=FALSE, LEGEND=TRUE, topLimit=-1, prefix=""){
  fileName = paste0( prefix, head,"_ActionsCount", ".pdf" )
  pdf(fileName)
  
  bestParamtersMean <- colMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  if ( head == "1hour"){
    topAdd=10000
    ylabDist=2000
  } else {
    topAdd=50000
    ylabDist=12000
  }
  
  selectedColors = c("blue","black","red","orange")  
    AT=c(1,2,3,4,
         6,7,8,9,
         11,12,13,14,
         16,17,18,19,
         21,22,23,24,
         26,27,28,29,
         31,32,33,34,
         36,37,38,39,
         41,42,43,44
    )
  
  
  cols=c(rep(selectedColors,10))
  
  topY=max(data,na.rm = TRUE)+topAdd
  if ( topLimit>0){
    topY=topLimit
  }
  
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(data,
              range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, topY),
              na.rm=TRUE,
              at=AT)
  
  #              main = appr )
  
  delta=(COMP-1)/2
  AT=c(1:10)*COMP-delta
  
  
  L=c(1:9)
  AT=c(0,5,10,15,20,25,30,35,40)+2.5
  
  
  #(1=bottom, 2=left, 3=top, 4=right)
  axis(side=1, at=AT, labels=L)
  

    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  
  
  
    if (LEGEND==TRUE){
  legend(1,topY,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
    }
  
  if ( avg == TRUE ){
    par(xpd = NA)
    
    for ( cPos in 1:COMP ){
      
      allSel=c()
      meanValues=c()
      for ( cs in 1:9 ){
        csRow=(cs-1)*4+cPos
        sel=data[,csRow]
        csMean=mean(sel, na.rm=TRUE)
        meanValues=c(meanValues,csMean)
        allSel=c(allSel,sel)
      }
      
      assign(paste("allSel_", cPos, sep = ""),allSel)
      
      if ( MEAN_OF_MEAN ){
        cMean=mean(meanValues, na.rm=TRUE)
      } else {
        cMean=mean(allSel, na.rm=TRUE)
      }
      
      
      
      segments( -2, cMean, AT[-1]+COMP, cMean, col=selectedColors[cPos], lty=3 )
      s = formatC(cMean, digits = 2, format = "f")
      
      textToAdd=paste0("avg=",s)
      textX=9*COMP+3+0.5
      #textY=cMean
      textY=topY-( (cPos-1)*ylabDist )
      
      if (LEGEND==TRUE){
        text( textX , textY, textToAdd, col=selectedColors[cPos])
      }
    }
    
    
    STATISTICAL_SIGNIFICANCE_FILE<<-paste0(head,"StatisticalSignificance_DifferenceInNumberOfActions.txt")
    
    
    
    print(data)
    
    for ( cs in 1:9 ){
      
      write(paste0("Case: ",cs,"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
    
      
        
      start=(cs-1)*90+1;
      end=(cs)*90;
      
      print(paste0("Case: ",cs,"\n"))
      print("allSel_1")
      print(allSel_1[start:end])
      
      statisticalSignificance(allSel_1[start:end],allSel_2[start:end],"DM2")
      statisticalSignificance(allSel_1[start:end],allSel_3[start:end],"Monkey")
      statisticalSignificance(allSel_1[start:end],allSel_4[start:end],"APE")
    }
    
  }
  
  
  if ( avg == TRUE ){
    for ( layer in 1:CASES ){
      pos=(layer-1)%/%4
      x0=pos+layer-0.6
      x1=pos+layer+0.6
      y0=bestParamtersMean[layer]
      y1=bestParamtersMean[layer]
      
      cPos=layer%%4
      if(cPos==0){
        cPos=4
      }
      segments( x0, y0, x1, y1, col=selectedColors[cPos], lty=2 )
    }
  }
  
  print(bestParamtersMean)
  
  dev.off()
}

computeVDA <- function(title,APPR,BL,BLname){
  
  APPR = na.omit( APPR )
  BL = na.omit( BL )
  
  vd=VD.A(d = APPR,f = BL, na.action="na.omit" )
  
  ARES=unlist(vd)
  aEstimate=as.numeric(ARES[4])
  
  if ( is.na(aEstimate) ){
    line=paste0(title," VD-A: CANNOT COMPUTE for APPR vs ",BLname,"\n")
  } else {
    if(aEstimate>=0.56){
      line=paste0(title," VD-A: APPR BETTER than ",BLname,"\n")
      
      if(aEstimate>=0.71){
        line=paste0(line," (large)")
      } else if(aEstimate>0.64){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate>=0.5){
        line=paste0(title," VD-A: (negligible) APPR BETTER than ",BLname,"\n")
      }
    }
    
    if(aEstimate<=0.46){
      line=paste0(title," VD-A: ",BLname,"BETTER than APPR \n")
      
      
      if(aEstimate<=0.29){
        line=paste0(line," (large)")
      } else if(aEstimate<=0.36){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate<0.5){
        line=paste0(title," VD-A: ",BLname,"BETTER than APPR (negligible) \n")
      }
    }
    
    if(aEstimate==0.5){
      line=paste0(title," VD-A: APPR SAME as ",BLname,"\n")
    }
    
    line=paste0(line,"\n(",format(aEstimate, nsmall=3),")")
    
  }
}

STATISTICAL_SIGNIFICANCE_FILE<<-"StatisticalSignificance_DifferenceInNumberOfActions.txt"
statisticalSignificance<-function(HUDD,BL,BLname){
  
  
  
  w=wilcox.test(HUDD,BL,alternative = "two.sided", exact = FALSE, correct = FALSE)
  
  print(w)
  
  U=unlist(w)
  
  W=as.numeric(U[1])
  P=as.numeric(U[2])
  
  print(W)
  
  print(P)
  
  HUDD_avg=mean(HUDD,na.rm=TRUE)
  BL_avg=mean(BL,na.rm=TRUE)
  line=paste0("\nAPPR avg: (",format(HUDD_avg, nsmall=3),")\n")
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  line=paste0("\nBL avg: (",format(BL_avg, nsmall=3),")\n")
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  if ( P < 0.05 ){
    print(paste0("P:",P," W:",W))
    line=paste0("WILCOX: DIFFERENCE IS SIGNIFICANT ",BLname)
    
  } else {
    line=paste0("WILCOX: DIFFERENCE IS NOT SIGNIFICANT ",BLname, "!!!!!")
  }
  
  line=paste0(line,"\n P-value: ",format(P, nsmall=5),"\n")
  
  print(line)
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  line=computeVDA("",HUDD,BL,BLname)
  
  print(line)
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  #w=wilcox.test(HUDD,BL2)
}

generatePlots <- function(head, fileName, actionsCountFileName){
  processInputsData(fileName,"Autaut")
  processInputsData(fileName,"MBR")
  processInputsData(fileName,"Monkey")
  processInputsData(fileName,"APE")
  
  
  
  
  plotScatterChart(INPUTS,paste0(head,"_MaxNumberOfInputsPerVersion.pdf"))
  plotBoxPlot(INPUTSB,paste0(head,"_MaxNumberOfInputsPerCaseStudy.pdf"))
  
  plotBoxPlot(INPUTSR,paste0(head,"_InputsRatio.pdf"))
  
  
  processActionCount(actionsCountFileName,head)
  
  
  # STATISTICAL_SIGNIFICANCE_FILE<<-paste0(head,"StatisticalSignificance_DifferenceInMaxNumberOfInputs.txt")
  # 
  # statisticalSignificance(INPUTS[1,],INPUTS[2,],"DM2")
  # statisticalSignificance(INPUTS[1,],INPUTS[3,],"Monkey")
  # statisticalSignificance(INPUTS[1,],INPUTS[4,],"APE")
}

reset()

inputsFileName="Inputs effectiveness - 1 hour.xlsx"
actionsCountFileName="ActionCount_1Hour.xlsx"
generatePlots( "1hour", inputsFileName, actionsCountFileName)

reset()

inputsFileName="Inputs effectiveness - 5 hour.xlsx"
actionsCountFileName="ActionCount_5Hour.xlsx"
generatePlots( "5hour", inputsFileName, actionsCountFileName)



==> data/RQ1.R <==
library(scatterplot3d)
library(plot3D)
library(binGroup); 
library(binom); 
#library(rgl)
library("readxl")
library(plyr)
library(effsize)
library("writexl")

PLOT_INDIVIDUAL_CHARTS=FALSE

#with 0 whiskers indicate min/max
RANGE=0


generatePlotAvgInstructionsInput<-function(head,fileName, addToTopY = 5, legendY=55, meanY=(c(55,52,49,46)-1)){
  approachCounter <<- 0
  processInputsData(fileName,"Autaut")
  processInputsData(fileName,"MBR")
  processInputsData(fileName,"Monkey")
  processInputsData(fileName,"APE")
  
  
  
  
  is.na(INPUTSB) <- !INPUTSB
  
  print("!!!!!!!!!!!INPUTSB")
  print(INPUTSB[,2:10])
  
  
  print("!!!!!!!!!!!GLOBAL_merged_modifiedInstructionsCoverage")
  print(GLOBAL_merged_modifiedInstructionsCoverage)
  
  #print(GLOBAL_merged_modifiedInstructionsCoverage[,2:10])
  
  #INPUTSB[, 2:10][INPUTSB[, 2:10] == 0] <- NA
  
  instructionsByInput = GLOBAL_merged_modifiedInstructionsCoverage[,1:9]/INPUTSB[,2:10]
  
  
  
  COMP=4
  ALL <- 9 * COMP
  
  print("!!!!!!!!!!!COMPARISON_avg_instructionsByInput ")
  
  plotMergedChartNew("RQ3", ALL, COMP, head, "COMPARISON_avg_instructionsByInput", "Target Instructions/Inputs Ratio", instructionsByInput, yLabel="Target Instructions/Inputs Ratio", addAvg=TRUE, addToTopY = addToTopY, legendY=legendY, meanY=meanY )
  
  STATISTICAL_SIGNIFICANCE_FILE<<-paste0(head,"_statistical_significance_instructions.txt")
  analyzeSignificance( "RQ3", "InstrInputsRatio", 9, instructionsByInput, 4, 1 )
  
  STATISTICAL_SIGNIFICANCE_FILE<<-paste0(head,"_statistical_significance_instructions_ALL.txt")
  analyzeSignificanceAll( "InstrInputsRatio", "CoverageOfModifiedMethodInstructionsLIFE", 9, instructionsByInput, 4 )
}


printSignificance<-function(sigfile){
  significance <- rbind( WSignificanceMatrix, VSignificanceMatrix )
  
  rowNames <- c("Wilcox-DM2_Method","Wilcox-Monkey_Method","Wilcox-APE_Method",
                "Wilcox-DM2_Instr","Wilcox-Monkey_Instr","Wilcox-APE_Instr",
                "Wilcox-DM2_MethodLife","Wilcox-Monkey_MethodLife","Wilcox-APE_MethodLife",
                "Wilcox-DM2_InstrLife","Wilcox-Monkey_InstrLife","Wilcox-APE_InstrLife",
                "Wilcox-DM2_MethodFirst","Wilcox-Monkey_MethodFirst","Wilcox-APE_MethodFirst",
                "Wilcox-DM2_InstrFirst","Wilcox-Monkey_InstrFirst","Wilcox-APE_InstrFirst",
                "VD-DM2_Method","VD-Monkey_Method","VD-APE_Method",
                "VD-DM2_Instr","VD-Monkey_Instr","VD-APE_Instr",
                "VD-DM2_MethodLife","VD-Monkey_MethodLife","VD-APE_MethodLife",
                "VD-DM2_InstrLife","VD-Monkey_InstrLife","VD-APE_InstrLife",
                "VD-DM2_MethodFirst","VD-Monkey_MethodFirst","VD-APE_MethodFirst",
                "VD-DM2_InstrFirst","VD-Monkey_InstrFirst","VD-APE_InstrFirst"
  )
  
  
  
  colNames <- c("Test","1","2","3","4","5","6","7","8","9","/")
  
  significance <- cbind ( rowNames, significance )
  significance <- as.data.frame(significance)
  
  names( significance ) <- colNames
  
  print(significance)
  
  
  
  write_xlsx(significance,sigfile)
}

plotActionsCount<-function(CASES,COMP,head,data,avg=TRUE, yLabel="Instructions/input ratio"){
  fileName = paste0( "ActionsCount_", head, "_", ".pdf" )
  pdf(fileName)
  
  bestParamtersMean <- colMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  if ( COMP == 3){
    selectedColors = c("blue","black","red")  
    AT=c(1,2,3,
         5,6,7,
         9,10,11,
         13,14,15,
         17,18,19,
         21,22,23,
         25,26,27,
         29,30,31,
         33,34,35
    )
  }
  
  cols=c(rep(selectedColors,10))
  
  
  
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(data,range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, 25),
              na.rm=TRUE,
              at=AT)
  
  #              main = appr )
  
  delta=(COMP-1)/2
  AT=c(1:10)*COMP-delta
  
  L=c(1:10)
  
  if ( COMP == 3 ){ #to remove when all the cases are also for Monkey
    L=c(1:9)
    AT=c(2,6,10,14,18,22,26,30,34)
  }
  
  #(1=bottom, 2=left, 3=top, 4=right)
  axis(side=1, at=AT, labels=L)
  
  legendNames=c(
    "ATUA",
    "DM2"
  )
  
  if ( COMP == 3){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey"
    ) 
  }
  
  
  legend(3.5,25,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  
  if ( avg == TRUE ){
    for ( layer in 1:CASES ){
      pos=(layer-1)%/%3
      x0=pos+layer-0.6
      x1=pos+layer+0.6
      y0=bestParamtersMean[layer]
      y1=bestParamtersMean[layer]
      
      cPos=layer%%3
      if(cPos==0){
        cPos=3
      }
      segments( x0, y0, x1, y1, col=selectedColors[cPos], lty=2 )
    }
  }
  
  print(bestParamtersMean)
  
  dev.off()
}


plotMergedChartNew<-function(RQ,CASES,COMP,head,filenamePrefix,appr,data,avg=TRUE, yLabel="Coverage %", addAvg=FALSE, addToTopY=1, legendY=NA, meanY=c(1:10), width=7, height=7, MEAN_OF_MEAN=FALSE){
  fileName = paste0( RQ,"_", head, "_", filenamePrefix, ".pdf" )
  pdf(fileName,width=width, height=height)
  
  bestParamtersMean <- rowMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  if ( COMP == 3){
    selectedColors = c("blue","black","red")  
    AT=c(1,2,3,
         5,6,7,
         9,10,11,
         13,14,15,
         17,18,19,
         21,22,23,
         25,26,27,
         29,30,31,
         33,34,35
         
    )
  }
  
  if ( COMP == 4){
    selectedColors = c("blue","black","red","orange")  
    
    AT = c(1:COMP)  
    for ( i in 1:8 ){
      nextC <- c(1:COMP)+i+(COMP*i)
      AT <- c( AT, nextC)
    }
    
  }
  
  print(AT)
  
  cols=c(rep(selectedColors,10))
  
  
  topY=max(data,na.rm = TRUE)+addToTopY
  
  
  print(topY)
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(t(data),range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, topY),
              na.rm=TRUE,
              at=AT)
  
  print("###### Boxplot Content ########")
  print(b["stats"])
  print("###### ######### ########")
  
  L=c(1:9)
  
  delta=(COMP-1)/2
  
  AT=c()
  for ( i in 1:9){
    nextAT=(i*COMP+i)-(COMP+1)/2  
    AT=c(AT,nextAT)
  }
  
  
  
  
  #if ( COMP == 3 ){ #to remove when all the cases are also for Monkey
  #  L=c(1:9)
  #  AT=c(2,6,10,14,18,22,26,30,34)
  #}
  
  
  
  #(1=bottom, 2=left, 3=top, 4=right)
  axis(side=1, at=AT, labels=L)
  
  legendNames=c(
    "ATUA",
    "DM2"
  )
  
  if ( COMP == 3){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey"
    ) 
  }
  
  if ( COMP == 4){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  }
  
  if ( is.na(legendY) ){
    legendY=topY
  }
  
  
  legend(2,legendY,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  
  
  if ( addAvg == TRUE ){
    par(xpd = NA)
    
    for ( cPos in 1:COMP ){
      
      meanValues=c()
      allValues=c()
      
      #selectedCases=c(1,2,4,5,8,9)
      selectedCases=c(1:9)
      for ( cs in selectedCases ){
        csRow= cPos+(cs-1)*COMP
        sel=data[csRow,]
        csMean=mean(sel, na.rm=TRUE)
        meanValues=c(meanValues,csMean)
        allValues=c(allValues,sel)
      }
      
      if ( MEAN_OF_MEAN ){
        cMean=mean(meanValues, na.rm=TRUE)
      } else {
        cMean=mean(allValues, na.rm=TRUE)
      }
      
      segments( -2, cMean, AT[-1]+COMP, cMean, col=selectedColors[cPos], lty=3 )
      s = formatC(cMean, digits = 2, format = "f")
      
      textToAdd=paste0("avg=",s)
      textX=9*COMP+7
      #textY=cMean
      textY=meanY[cPos]
      text( textX , textY, textToAdd, col=selectedColors[cPos])
    }
  }
  
  
  
  if ( avg == TRUE ){
    for ( layer in 1:CASES ){
      
      if ( COMP == 4){
        pos=(layer-1)%/%4
        
        cPos=layer%%4
        if(cPos==0){
          cPos=4
        }
      }
      
      if ( COMP == 3){
        pos=(layer-1)%/%3
        
        cPos=layer%%3
        if(cPos==0){
          cPos=3
        }
      }
      
      if ( COMP == 2){
        pos=0
        
        cPos=layer%%2
        if(cPos==0){
          cPos=2
        }
      }
      
      x0=pos+layer-0.6
      x1=pos+layer+0.6
      y0=bestParamtersMean[layer]
      y1=bestParamtersMean[layer]
      
      
      AVG[layer,1] <<- bestParamtersMean[layer]
      
      segments( x0, y0, x1, y1, col=selectedColors[cPos], lty=2 )
    }
  }
  
  dev.off()
}






plotMergedChart<-function(RQ,CASES,COMP,head,filenamePrefix,appr,data,avg=TRUE, yLabel="Coverage %", addAvg=FALSE, MEAN_OF_MEAN=FALSE){
  fileName = paste0( RQ,"_", head, "_", filenamePrefix, ".pdf" )
  pdf(fileName)
  
  bestParamtersMean <- rowMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  if ( COMP == 3){
    selectedColors = c("blue","black","red")  
    AT=c(1,2,3,
         5,6,7,
         9,10,11,
         13,14,15,
         17,18,19,
         21,22,23,
         25,26,27,
         29,30,31,
         33,34,35

    )
  }
  
  if ( COMP == 4){
    selectedColors = c("blue","black","red","orange")  
    
    AT = c(1:COMP)  
    for ( i in 1:8 ){
      nextC <- c(1:COMP)+i+(COMP*i)
      AT <- c( AT, nextC)
    }
    
  }
  
  print(AT)
  
  cols=c(rep(selectedColors,10))
  
  

  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(t(data),range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab=yLabel,
              xaxt="n",
              ylim=c(0, 115),
              na.rm=TRUE,
              at=AT)
  
#              main = appr )
  
  L=c(1:9)
  
  delta=(COMP-1)/2
  
  AT=c()
  for ( i in 1:9){
    nextAT=(i*COMP+i)-(COMP+1)/2  
    AT=c(AT,nextAT)
  }
  
  
  
  
  #if ( COMP == 3 ){ #to remove when all the cases are also for Monkey
  #  L=c(1:9)
  #  AT=c(2,6,10,14,18,22,26,30,34)
  #}
  

  
  #(1=bottom, 2=left, 3=top, 4=right)
  axis(side=1, at=AT, labels=L)
  
  legendNames=c(
    "ATUA",
    "DM2"
  )
  
  if ( COMP == 3){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey"
    ) 
  }
  
  if ( COMP == 4){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  }
  
  
  legend(6.5,115,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  
  
  if ( addAvg == TRUE ){
    par(xpd = NA)
    
    for ( cPos in 1:COMP ){
      
      meanValues=c()
      allValues=c()
      #selectedCases=c(1,2,4,5,8,9)
      selectedCases=c(1:9)
      
      for ( cs in selectedCases ){
        #csRow=cs*cPos
        csRow= cPos+(cs-1)*COMP
        sel=data[csRow,]
        csMean=mean(sel, na.rm=TRUE)
        meanValues=c(meanValues,csMean)
        allValues=c(allValues,sel)
      }
      
      
      
      if ( MEAN_OF_MEAN ){
        cMean=mean(meanValues, na.rm=TRUE)
      } else {
        cMean=mean(allValues, na.rm=TRUE)
      }
      
      
      
      
      segments( -2, cMean, AT[-1]+COMP, cMean, col=selectedColors[cPos], lty=3 )
      s = formatC(cMean, digits = 2, format = "f")
      
      textToAdd=paste0("avg=",s)
      textX=9*COMP+7
      #textY=cMean
      textY=100-( (cPos-1)*5 )
      text( textX , textY, textToAdd, col=selectedColors[cPos])
    }
  }
  
  
  
  if ( avg == TRUE ){
    for ( layer in 1:CASES ){
      
      if ( COMP == 4){
        pos=(layer-1)%/%4
        
        cPos=layer%%4
        if(cPos==0){
          cPos=4
        }
      }
      
      if ( COMP == 3){
        pos=(layer-1)%/%3
        
        cPos=layer%%3
        if(cPos==0){
          cPos=3
        }
      }
      
      if ( COMP == 2){
        pos=0
        
        cPos=layer%%2
        if(cPos==0){
          cPos=2
        }
      }
      
      x0=pos+layer-0.6
      x1=pos+layer+0.6
      y0=bestParamtersMean[layer]
      y1=bestParamtersMean[layer]
      
      
      AVG[layer,1] <<- bestParamtersMean[layer]
      
      segments( x0, y0, x1, y1, col=selectedColors[cPos], lty=2 )
    }
  }
  
  
  
  
  
  dev.off()
}


plotScatterChart<-function(RQ,CASES,COMP,head,filenamePrefix,appr,data,avg=TRUE, yLabel="Coverage %", addAvg=FALSE){
  fileName = paste0( RQ,"_", head, "_", filenamePrefix, ".pdf" )
  pdf(fileName)
  
  bestParamtersMean <- rowMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  selectedColors = c("blue","black")
  
  AT=c(1:20)
  
  if ( COMP == 3){
    selectedColors = c("blue","black","red")  
    AT=c(1,2,3,
         5,6,7,
         9,10,11,
         13,14,15,
         17,18,19,
         21,22,23,
         25,26,27,
         29,30,31,
         33,34,35
         
    )
  }
  
  if ( COMP == 4){
    selectedColors = c("blue","black","red","orange")  
    
    AT = c(1:COMP)  
    for ( i in 1:8 ){
      nextC <- c(1:COMP)+i+(COMP*i)
      AT <- c( AT, nextC)
    }
    
  }
  
  print(AT)
  
  cols=c(rep(selectedColors,10))
  
  
  TD=data
  
  print ( "Scatterplot" )
  print ( TD )
  
  yD=TD[1,]
  
  L=length(yD)
  b = plot(x=c(1:L),
           y=yD,
           #range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
           xlab="Case study",
           ylab=yLabel,
           #xaxt="n",
           ylim=c(0, 115),
           
           col=selectedColors[1] )
  
  for ( cs in 2 : COMP ){
    yD=TD[cs,]
    L=length(yD)
    #cols = c("black","black","black","black","black","black","black","black","blue","black") 
    b = points(x=c(1:L),
             y=yD,
             
             col=selectedColors[cs] )
  }

  
  if ( COMP == 4){
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  }
  
  
  legend(6.5,115,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)

  
  dev.off()
}

plotCoverageGainBoxPlot<-function(head, data){
  fileName = paste0( "RQ6_BOX_", head, "_",  ".pdf" )
  
  pdf(fileName)
  
  cols = selectedColors = c("blue","black","red","orange")  
  
  b = boxplot(t(data),range=RANGE,border=cols,
              use.cols=TRUE, 
              add=OVER, 
              xlab="Analysis",
              ylab="Coverage gain",
              ylim=c(-100, 100),
              na.rm=TRUE
              )
  
  
    legendNames=c(
      "ATUA",
      "DM2",
      "Monkey",
      "APE"
    ) 
  
  
  
  legend(6.5,115,legendNames,col=selectedColors,fill=selectedColors,border=selectedColors,horiz=T)
  
  
  dev.off()
  
}

plotChart<-function(CASES,head,appr,type,data){
  fileName = paste0( "RQ1_", head, "_", appr, "_", type, ".pdf" )
  pdf(fileName)
  
  bestParamtersMean <- rowMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.7) # is for y-axis
  
  par(cex.axis=1.7) # is for x-axis
  
  cols=c(rep("black",CASES))
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(t(data),range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab="Coverage",
              ylim=c(0, 100),
              na.rm=TRUE,
              main = appr )

  
  for ( layer in 1:CASES ){
    x0=layer-0.6
    x1=layer+0.6
    y0=bestParamtersMean[layer]
    y1=bestParamtersMean[layer]
    
    segments( x0, y0, x1, y1, col="red" )
  }
  
  
  
  dev.off()
}

plotChartDelta<-function(RQ,CASES,head,filenamePrefix,appr,data,avg=TRUE){
  fileName = paste0( RQ,"_", head, "_", filenamePrefix, ".pdf" )
  
  tabFileName = paste0( RQ,"_", head, "_", filenamePrefix, ".tex" )

  pdf(fileName)
  
  bestParamtersMean <- rowMeans( data, na.rm=TRUE )
  
  par(cex.lab=1.1) # is for y-axis
  
  par(cex.axis=1.1) # is for x-axis
  
  cols=c(rep("black",CASES))
  
  #cols = c("black","black","black","black","black","black","black","black","blue","black") 
  b = boxplot(t(data),range=RANGE,border=cols,use.cols=TRUE, add=OVER, 
              xlab="Case study",
              ylab="Effor Reduction",
              ylim=c(-10, 60),
              na.rm=TRUE )
#              main = appr )
  
  
  
  for ( layer in 1:CASES ){
    x0=layer-0.6
    x1=layer+0.6
    y0=bestParamtersMean[layer]
    y1=bestParamtersMean[layer]
    
    segments( x0, y0, x1, y1, col="red" )
  }
  
  write("",file=tabFileName,append=FALSE)
  
  for ( case in 1:CASES ){
    #print(b$stats)
    f=as.data.frame(b$stats)
    
    min=sprintf("%.2f",f[1,case])
    max=sprintf("%.2f",f[5,case])
    avg=sprintf("%.2f",bestParamtersMean[case])
    
    line=paste0(case,"&",avg,"/",min,"/",max,"")
    write(line,file=tabFileName,append=TRUE)
    
    line=paste0("\\\\\n")
    write(line,file=tabFileName,append=TRUE)
  }
  
  
  dev.off()
}


maxBetter<-function(title,APPR,BL,BLname){
  
  notAvailable = sum(is.na(APPR))
  L = length(APPR)
  
  if ( notAvailable == L ){
    line=paste0(title," cannot compute APPR BETTER than ",BLname,"\n")
  } else {
    
    if(any(APPR > BL)) {
      line=paste0(title," MAX APPR BETTER than ",BLname,"\n")
    } else {
      line=paste0(title," MAX APPR NOT BETTER than ",BLname,"\n")
    } 
  }
  
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
}


statisticalSignificanceAll<-function(title,APPR,BL,BLname){
  
  #print("LEN")
  L=length(APPR)
  
  w=wilcox.test(APPR,BL,alternative = "two.sided", exact = FALSE, correct = FALSE, na.action="na.omit" )
  
  U=unlist(w)
  W=as.numeric(U[1])
  P=as.numeric(U[2])
  
  if ( ! is.na(P) ){
    if ( P < 0.05 ){
      line=paste0(title," WILCOX: APPR BETTER than ",BLname,"\n")
      
      WSignificanceMatrix[Srow,Scol]<<-1
    } else {
      line=paste0(title," WILCOX: APPR NOT BETTER than ",BLname,"\n")
    }
  }
  
  
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)

  
  line = computeVDA(title,APPR,BL,BLname)
  
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
}


computeVDA <- function(title,APPR,BL,BLname){
  
  APPR = na.omit( APPR )
  BL = na.omit( BL )
  
  
  
  vd=VD.A(d = APPR,f = BL, na.action="na.omit" )
  
  ARES=unlist(vd)
  aEstimate=as.numeric(ARES[4])
  
  if ( is.na(aEstimate) ){
    print(nrow(APPR))
    print(ncol(APPR))
    print(APPR)
    print(nrow(BL))
    print(ncol(BL))
    print(BL)
    line=paste0(title," VD-A: CANNOT COMPUTE for APPR vs ",BLname,"\n")
  } else {
    VSignificanceMatrix[Srow,Scol]<<-format(aEstimate,nsmall = 5)
    if(aEstimate>=0.56){
      line=paste0(title," VD-A: APPR BETTER than ",BLname,"\n")
      #VSignificanceMatrix[Srow,Scol]<<-1
      if(aEstimate>=0.71){
        line=paste0(line," (large)")
      } else if(aEstimate>0.64){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate>=0.5){
        line=paste0(title," VD-A: (negligible) APPR BETTER than ",BLname,"\n")
      }
    }
    
    if(aEstimate<=0.46){
      line=paste0(title," VD-A: ",BLname,"BETTER than APPR \n")
      #VSignificanceMatrix[Srow,Scol] <<- -1
      
      if(aEstimate<=0.29){
        line=paste0(line," (large)")
      } else if(aEstimate<=0.36){
        line=paste0(line," (medium)")
      } else {
        line=paste0(line," (small)")
      }
    } else {
      if(aEstimate<0.5){
        line=paste0(title," VD-A: ",BLname,"BETTER than APPR (negligible) \n")
      }
    }
    
    if(aEstimate==0.5){
      line=paste0(title," VD-A: APPR SAME as ",BLname,"\n")
    }
  }
  
  line=paste0(line,"\n(",format(aEstimate, nsmall=5),")")
  
  return(line)
}

statisticalSignificance<-function(title,APPR,BL,BLname){
  
  #print("LEN")
  L=length(APPR)
  #print(L)
  
  
  
  line=paste0(L," ELEMENTS. ",BLname,"\n")
  #write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  
  notAvailable = sum(is.na(APPR))
  
  notAvailableBL = sum(is.na(BL))
  
  available = (L-notAvailable)
  availableBL = (L-notAvailableBL)
  if ( available <= 1 || availableBL <= 1){
    line=paste0(title," DATA NOT AVAILABLE ",BLname,"\n")
  } else {

    
    w=wilcox.test(APPR,BL,alternative = "two.sided", exact = FALSE, correct = FALSE, na.action="na.omit" )
    
    U=unlist(w)
    W=as.numeric(U[1])
    P=as.numeric(U[2])
    
    
    
    print (P)
    if ( ! is.na(P) ){
    if ( P < 0.05 ){
      line=paste0(title," WILCOX: DIFFERNCE IS SIGNIFICANT ",BLname,"\n")
      
      #WSignificanceMatrix[Srow,Scol]<<-1
    } else {
      line=paste0(title," WILCOX: DIFFERNCE IS NOT SIGNIFICANT ",BLname,"!!!! \n")
    }
      
      WSignificanceMatrix[Srow,Scol]<<-format(P,nsmall = 5)
      
      line=paste0(line,"\n P-value: ",format(P, nsmall=5),"\n")
    }
  }
  
  
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  
 
  
  line=computeVDA(title,APPR,BL,BLname)
  
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write(line,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  #write(unlist(vd),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write("\n\n",file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  #w=wilcox.test(HUDD,BL2)
}


args = commandArgs(trailingOnly=TRUE)


OVER=FALSE

cleanUpValue<-function(value,total,state,item,col){

  
  if ( ! is.numeric( value ) ){
    value = NA
  }
  if ( length( value ) == 0 ){
    value = NA
  }
  
  if ( ! is.na( value ) ){
    
    value = value / total
    value = value * 100
    #print("AA")
    #print(total)
    #print(value)
    if ( value > 100 ){
      #print(state)
      #print(item)
      #print(col)
      #print(total)
      #print(value)
      stop("Value above 100%")
    }  
  } else {
    #stop("EMPTY")
  }
  
  return(value);
}



cleanUpValueAbs<-function(value,state,item,col){
  if ( ! is.numeric( value ) ){
    value = NA
  }
  if ( length( value ) == 0 ){
    value = NA
  }
  return(value);
}





processCoverageDataLifecycle<-function( table, item, tab ){
  
  statements=as.numeric( unlist ( table[1,2] ) )
  methods=as.numeric( unlist ( table[2,2] ) )
  modifiedMethods=as.numeric( unlist ( table[3,2] ) )
  modifiedMethodsStatements= as.numeric( unlist ( table[4,2] ) )
  
  
  if ( length(modifiedMethodsStatements)==0 || is.null(modifiedMethodsStatements) || is.na( modifiedMethodsStatements ) ){
    if ( tab == 0 ){
      error("No data on first tab!!!!")
    }
    if ( tab == 1 ){
      error("No data on second tab!!!!")
    }
    return(0)
  }
  
  totalModifiedMethodsLife <<- totalModifiedMethodsLife + modifiedMethods
  totalModifiedMethodsStatementsLife <<- totalModifiedMethodsStatementsLife + modifiedMethodsStatements
  
  if ( LIFE == 9 ){
    START = 2
  } else {
    START = 1
  }

  print(table[8,])
  
  #these are the 10 runs
  dest=0
  for(i in START:10) {
    
    dest=dest+1
    
    value = as.numeric( unlist( table[8,1+i] ) )
    print(value)
    
    value = cleanUpValueAbs(value,"Modified methods",item,i)
    
    #hack to remove
    if ( is.na(value) ){
      print("!!!REUSING FIRST TAB ITEM")
      #we assume the 1st run is always there
      
      
      
      
      value = as.numeric( unlist( table[8,1+1] ) )
      
      
      
      value = cleanUpValueAbs(value,"Modified methods hack",item,i)
      print(value)
      
      if ( is.na(value) ){
        print(tab)
        
        error("Still NA")
      }
    }
    

    
    
    modifiedMethodsCoverageLife[item,dest] <<- modifiedMethodsCoverageLife[item,dest] + value
    
    
    value = as.numeric( unlist( table[9,1+i] ) )
    value = cleanUpValueAbs(value,"Modified instructions",item,i)
    #hack to remove
    if ( is.na(value) ){
      #we assume the 1st run is always there
      value = as.numeric( unlist( table[9,1+1] ) )
      value = cleanUpValueAbs(value,"Modified instructions hack",item,i)
    }
    modifiedInstructionsCoverageLife[item,dest] <<- modifiedInstructionsCoverageLife[item,dest] + value
  }
  
}


processCoverageDataRunFirst<-function( table, item ){
  
  statements=as.numeric( unlist ( table[1,2] ) )
  methods=as.numeric( unlist ( table[2,2] ) )
  modifiedMethods=as.numeric( unlist ( table[3,2] ) )
  modifiedMethodsStatements= as.numeric( unlist ( table[4,2] ) )
  
  #print(modifiedMethodsStatements)
  #these are the 10 runs
  for(i in 1:10) {
    
    
    col=i
    
    # 
    # value = as.numeric( unlist( table[7,1+i] ) )
    # value = cleanUpValue(value,methods,"Methods",item,col)
    # methodsCoverageRunsFirst[item,col]<<-value
    # 
    # value = as.numeric( unlist( table[6,1+i] ) )
    # value = cleanUpValue(value,statements,"Instructions",item,col)
    # instructionsCoverageRunsFirst[item,col]<<-value
    # 
    # 
    # 
    value = as.numeric( unlist( table[8,1+i] ) )
    value = cleanUpValue(value,modifiedMethods,"Modified methods",item,col)
    modifiedMethodsCoverageRunsFirst[item,col]<<-value
    
    #print(i)
    value = as.numeric( unlist( table[9,1+i] ) )
    #print(value)
    value = cleanUpValue(value,modifiedMethodsStatements,"Modified instructions",item,col)
    modifiedInstructionsCoverageRunsFirst[item,col]<<-value
  }
  
}


processCoverageDataRun<-function( table, item, version ){
  first = unlist ( table[1,1] )
  if ( length(first) == 0 ){
    #print("!!!EMPTY")
    #error("EMPTY")
    return()
  }
  
  statements=as.numeric( unlist ( table[1,2] ) )
  methods=as.numeric( unlist ( table[2,2] ) )
  modifiedMethods=as.numeric( unlist ( table[3,2] ) )
  modifiedMethodsStatements= as.numeric( unlist ( table[4,2] ) )
  

  modifiedInstructionsCoverageValues <- 0
  modifiedInstructionsCoverageCounter <- 0
  
  #these are the 10 runs
  for(i in 1:10) {
    
    
    col=(version*10)+i
    

    value = as.numeric( unlist( table[7,1+i] ) )
    value = cleanUpValue(value,methods,"Methods",item,col)
    methodsCoverageRuns[item,col]<<-value
    
    value = as.numeric( unlist( table[6,1+i] ) )
    value = cleanUpValue(value,statements,"Instructions",item,col)
    instructionsCoverageRuns[item,col]<<-value
    
    
    
    if ( modifiedMethods == 0 ){
      modifiedMethodsCoverageRuns[item,col]<<-NA
      modifiedInstructionsCoverageRuns[item,col]<<-NA
      #error("EMPTY")
    } else {
      value = as.numeric( unlist( table[8,1+i] ) )
      value = cleanUpValue(value,modifiedMethods,"Modified methods",item,col)
      modifiedMethodsCoverageRuns[item,col]<<-value
      
      
      value = as.numeric( unlist( table[8,1+i] ) )
      value = cleanUpValue(value,modifiedMethods,"Modified methods Abs",item,col)
      modifiedMethodsCoverageRunsAbs[item,col]<<-value
      
      value = as.numeric( unlist( table[9,1+i] ) )
      value = cleanUpValue(value,modifiedMethodsStatements,"Modified instructions",item,col)
      modifiedInstructionsCoverageRuns[item,col]<<-value
      
      
      
      value = as.numeric( unlist( table[9,1+i] ) )
      value = cleanUpValueAbs(value,"Modified instructions Abs",item,col)
      modifiedInstructionsCoverageRunsAbs[item,col]<<-value
      
      
      if ( ! is.na(value) ){
        modifiedInstructionsCoverageValues <- modifiedInstructionsCoverageValues + value
        modifiedInstructionsCoverageCounter <- modifiedInstructionsCoverageCounter+1
      }
    }
    
    
  }

  coverageAvg <- modifiedInstructionsCoverageValues/modifiedInstructionsCoverageCounter
  
  if ( is.na(coverageAvg) ){
    print("!!!!!!!!!!!!coverageAvg NA")  
    print(modifiedInstructionsCoverageValues)
    print(modifiedInstructionsCoverageCounter)
  }
  
  if ( is.nan(coverageAvg) ){
    print("!!!!!!!!!!!!coverageAvg NaN")  
    print(modifiedInstructionsCoverageValues)
    print(modifiedInstructionsCoverageCounter)
  }
  
  instructionsCoverageALL[item,(version+1)]<<-coverageAvg
    
}




processCoverageData<-function(table, item ){
  tl = length(table[21,])
  stopC = tl-2
  
  versions = min(10,stopC)
  
  versionsMatrix[1,CASE] <<- versions
  
  for(i in 2:versions) {
    
    col=i-1
    
    
    
    value = as.numeric( unlist( table[21,2+i] ) );
    instructionsCoverage[item,col]<<-value*100
    #instructions=as.numeric( unlist( table[5,2+i] ) )
    
    
    
    value = as.numeric( unlist( table[22,2+i] ) );
    methodCoverage[item,col]<<-value*100
    
    value = as.numeric( unlist( table[23,2+i] ) );
    modifiedMethodCoverage[item,col]<<-value*100
    
    value = as.numeric( unlist( table[24,2+i] ) );
    modifiedInstructionsCoverage[item,col]<<-value*100
    
    
    instructions=as.numeric( unlist( table[8,2+i] ) )
    if( ! is.na(instructions) ){
      #instructionsCoverageALL[item,col]<<-value*instructions
    } else {
      
    }
    
    
    value = as.numeric( unlist( table[27,2+i] ) );
    modifiedMethodCoverageMax[item,col]<<-value*100
    
    value = as.numeric( unlist( table[28,2+i] ) );
    modifiedInstructionsCoverageMax[item,col]<<-value*100
  }
  
  
  
  # HUDD <- unlist(table[,2])
  # BL1 <- unlist(table[,3])
  # BL2 <- unlist(table[,4])
  # 
  # paperStats(HUDD,BL1,"BL1")
  # 
  # paperStats(HUDD,BL2,"BL2")
}


processActionCount<-function(fileName,head){
  #To be extended when more data available
  table <- as.data.frame( read_excel(fileName, sheet = "ALL", range = "E2:AN101", col_names = FALSE ) )
  
  table <- replace(table,table==0,NA)
  
  actionsCount <- t(merged_modifiedInstructionsCoverageRunsAbs)/table
  
  
  print("actionsCount")
  print(actionsCount)
  
  CASES=ncol(actionsCount)
  COMP=3
  plotActionsCount(CASES,COMP,head,actionsCount)
}


item = 0
process<-function(fileName){
  
  if ( is.null(fileName) ){
    return()
  }
  
  print(paste0("!!!PROCESSING ",fileName))
  
  item <<- item+1
  table <- read_excel(fileName, sheet = "Summary")
  processCoverageData(table, item)
  
  statements=as.numeric( unlist ( table[4,3] ) )
  methods=as.numeric( unlist ( table[5,3] ) )
  modifiedMethods=as.numeric( unlist ( table[6,3] ) )
  modifiedMethodsStatements= as.numeric( unlist ( table[7,3] ) )
  

  #ignoring "01" because it is the first version
  tabs=c("02","03","04","05","06","07","08","09","10")
  
  version=0
  for( tab in tabs ){
    
    print("LOADING TAB")
    print(tab)
    
    tableRun <- tryCatch({
      print(paste0("!!!read_excel TAB ",tab," ",fileName))
      as.data.frame( read_excel(fileName, sheet = tab, range = "A1:K9", col_names = FALSE ) )
      
    }, warning = function(war) {
      return(NULL)
      
    }, error = function(err) {
      return(NULL)
    }, finally = {
    }) 
    
    if ( ! is.null(tableRun) ){
      print("TAB LOADED")
      print(tab)
      processCoverageDataRun(tableRun, item, version )
      version=version+1
    }
  }
  
  tableRun <- tryCatch({
    tab="01"
    
    print(paste0("!!!read_excel TAB 01 ",fileName))
    as.data.frame( read_excel(fileName, sheet = tab, range = "A1:K9", col_names = FALSE ) )
    
  }, warning = function(war) {
    return(NULL)
    
  }, error = function(err) {
    return(NULL)
  }, finally = {
  }) 
  
  if ( ! is.null(tableRun) ){
    print(fileName)
    print("TAB LOADED 01")
    processCoverageDataRunFirst(tableRun, item )
  }
  
  
  
  
  tabs=c("01","02","03","04","05","06","07","08","09","10")
  
  totalModifiedMethodsLife <<- 0
  totalModifiedMethodsStatementsLife <<- 0
  
  version=0
  for( tab in tabs ){
    
    print("LOADING TAB")
    print(tab)
    
    tableRun <- tryCatch({
      print(paste0("!!!read_excel ALL_TABS ",fileName))
      as.data.frame( read_excel(fileName, sheet = tab, range = "A1:K9", col_names = FALSE ) )
      
    }, warning = function(war) {
      return(NULL)
      
    }, error = function(err) {
      return(NULL)
    }, finally = {
    }) 
    
    if ( ! is.null(tableRun) ){
      
      print("LOADED TAB")
      print(tab)
      
      processCoverageDataLifecycle(tableRun, item, version )
      version=version+1
    }
  }
  
  print("Overall coverage")
  print(fileName)
  print ( modifiedInstructionsCoverageLife[item,] )
  
  print("Total statements")
  print(totalModifiedMethodsStatementsLife)
  
  #print(modifiedMethodsCoverageLife[item,])
  modifiedMethodsCoverageLife[item,] <<- (modifiedMethodsCoverageLife[item,]/totalModifiedMethodsLife)*100
  modifiedInstructionsCoverageLife[item,] <<- (modifiedInstructionsCoverageLife[item,]/totalModifiedMethodsStatementsLife)*100


  

}

#this is the total number of files to be processed

resetMatrixes<-function(CASES,COMP){
  item<<-0
  methodCoverage <<- matrix(data=NA,nrow=CASES,ncol=10)
  instructionsCoverage <<- matrix(data=NA,nrow=CASES,ncol=10)
  instructionsCoverageALL <<- matrix(data=NA,nrow=CASES,ncol=10)
  modifiedMethodCoverage <<- matrix(data=NA,nrow=CASES,ncol=10)
  modifiedInstructionsCoverage <<- matrix(data=NA,nrow=CASES,ncol=10)
  
  modifiedMethodCoverageMax <<- matrix(data=NA,nrow=CASES,ncol=10)
  modifiedInstructionsCoverageMax <<- matrix(data=NA,nrow=CASES,ncol=10)
  
  versionsMatrix <<- matrix(data=NA,nrow=1,ncol=CASES)
  
  methodsCoverageRuns <<- matrix(data=NA,nrow=CASES,ncol=100)
  instructionsCoverageRuns <<- matrix(data=NA,nrow=CASES,ncol=100)
  modifiedMethodsCoverageRuns <<- matrix(data=NA,nrow=CASES,ncol=100)
  modifiedInstructionsCoverageRuns <<- matrix(data=NA,nrow=CASES,ncol=100)
  
  AVG <<- matrix(data=NA,nrow=CASES*COMP,ncol=1)
  
  modifiedMethodsCoverageRunsAbs <<- matrix(data=NA,nrow=CASES,ncol=100)
  modifiedInstructionsCoverageRunsAbs <<- matrix(data=NA,nrow=CASES,ncol=100)
  
  modifiedMethodsCoverageRunsFirst <<- matrix(data=NA,nrow=CASES,ncol=10)
  modifiedInstructionsCoverageRunsFirst <<- matrix(data=NA,nrow=CASES,ncol=10)
  
  
  LIFE<<-10
  totalModifiedMethodsLife <<- 0
  totalModifiedMethodsStatementsLife <<- 0
  modifiedMethodsCoverageLife <<- matrix(data=0,nrow=CASES,ncol=LIFE)
  modifiedInstructionsCoverageLife <<- matrix(data=0,nrow=CASES,ncol=LIFE)
}

plotIndividualCharts<-function(approach){
if ( PLOT_INDIVIDUAL_CHARTS ) {
  
  
  plotChart(CASES, head, approach, "methodCoverage", methodCoverage)
  plotChart(CASES, head, approach, "instructionsCoverage",instructionsCoverage)
  
  plotChart(CASES, head, approach, "modifiedMethodCoverage", modifiedMethodCoverage)
  plotChart(CASES, head, approach, "modifiedInstructionsCoverage",modifiedInstructionsCoverage)
  
  plotChart(CASES, head, approach, "modifiedMethodCoverageMax", modifiedMethodCoverageMax)
  plotChart(CASES, head, approach, "modifiedInstructionsCoverageMax",modifiedInstructionsCoverageMax)
  
  
  
  plotChart(CASES, head, approach, "instructionsCoverageRuns",instructionsCoverageRuns)
  plotChart(CASES, head, approach, "methodsCoverageRuns",methodsCoverageRuns)
  plotChart(CASES, head, approach, "modifiedMethodsCoverageRuns",modifiedMethodsCoverageRuns)
  plotChart(CASES, head, approach, "modifiedInstructionsCoverageRuns",modifiedInstructionsCoverageRuns)
  
  
  plotChart(CASES, head, approach, "modifiedMethodsCoverageLife",modifiedMethodsCoverageLife)
  plotChart(CASES, head, approach, "modifiedInstructionsCoverageLife",modifiedInstructionsCoverageLife)
  
}
}

generatePlots<-function(  head, autAutList, mbrList, monkeyList, apeList ){
  
  COMP = 2
  if ( ! is.null(monkeyList) ){
    COMP = 3
  }
  
  if ( ! is.null(apeList) ){
    COMP = 4
  }
  
  STATISTICAL_SIGNIFICANCE_FILE<<-paste0(head,"_statistical_significance.txt")
  write("",file=STATISTICAL_SIGNIFICANCE_FILE,append=FALSE)
  
  CASES=length(autAutList)
  
  mbrLen = length(mbrList)
  
  if ( CASES != mbrLen ){
    error(" The number of case studies is expected to be the same for all the sets")
  }
  
  if ( ! is.null(monkeyList) ){
    if ( CASES != length(monkeyList) ){
      error(" The number of case studies is expected to be the same for all the sets")
    }
  }
  
  
  resetMatrixes(CASES,COMP)
  
  #I prefer to encode the inputs instead of passing as parameters because after a few months 
  #we will not remember anymore which were the inputs
  
  CASE <<- 0
  for( caseStudyFile in autAutList ){
    CASE <<- CASE + 1
    process( caseStudyFile )
  }
  
  
  
  plotIndividualCharts("ATUA")
  
  AutAut_versionsMatrix = versionsMatrix
  
  AutAut_methodCoverage = methodCoverage
  AutAut_instructionsCoverage = instructionsCoverage
  AutAut_modifiedMethodCoverage = modifiedMethodCoverage
  AutAut_modifiedInstructionsCoverage = modifiedInstructionsCoverage
  
  AutAut_modifiedMethodCoverageMax = modifiedMethodCoverageMax
  AutAut_modifiedInstructionsCoverageMax = modifiedInstructionsCoverageMax
  
  AutAut_methodCoverageRuns = methodsCoverageRuns
  AutAut_instructionsCoverageRuns = instructionsCoverageRuns
  AutAut_modifiedMethodCoverageRuns = modifiedMethodsCoverageRuns
  AutAut_modifiedInstructionsCoverageRuns = modifiedInstructionsCoverageRuns
  AutAut_modifiedInstructionsCoverageRunsAbs = modifiedInstructionsCoverageRunsAbs
  AutAut_modifiedMethodsCoverageRunsAbs = modifiedMethodsCoverageRunsAbs
  
  AutAut_modifiedMethodsCoverageRunsFirst = modifiedMethodsCoverageRunsFirst
  AutAut_modifiedInstructionsCoverageRunsFirst = modifiedInstructionsCoverageRunsFirst
  
  AutAut_modifiedMethodsCoverageLife = modifiedMethodsCoverageLife
  AutAut_modifiedInstructionsCoverageLife = modifiedInstructionsCoverageLife
  
  AutAut_instructionsCoverageALL = instructionsCoverageALL
  
  #print (modifiedInstructionsCoverageLife)
  
  resetMatrixes(CASES,COMP)
  
  #print(modifiedInstructionsCoverage) 
  
  CASE <<- 0
  for( caseStudyFile in mbrList ){
    CASE <<- CASE + 1
    process( caseStudyFile )
  }
  
  plotIndividualCharts("Model-based-Random")
  
  
  
  MBR_versionsMatrix = versionsMatrix
  
  MBR_methodCoverage = methodCoverage
  MBR_instructionsCoverage = instructionsCoverage
  MBR_modifiedMethodCoverage = modifiedMethodCoverage
  MBR_modifiedInstructionsCoverage = modifiedInstructionsCoverage
  
  MBR_modifiedMethodCoverageMax = modifiedMethodCoverageMax
  MBR_modifiedInstructionsCoverageMax = modifiedInstructionsCoverageMax
  
  MBR_methodCoverageRuns = methodsCoverageRuns
  MBR_instructionsCoverageRuns = instructionsCoverageRuns
  MBR_modifiedMethodCoverageRuns = modifiedMethodsCoverageRuns
  MBR_modifiedInstructionsCoverageRuns = modifiedInstructionsCoverageRuns
  MBR_modifiedInstructionsCoverageRunsAbs = modifiedInstructionsCoverageRunsAbs
  MBR_modifiedMethodsCoverageRunsAbs = modifiedMethodsCoverageRunsAbs
  
  MBR_modifiedMethodsCoverageRunsFirst = modifiedMethodsCoverageRunsFirst
  MBR_modifiedInstructionsCoverageRunsFirst = modifiedInstructionsCoverageRunsFirst
  
  MBR_modifiedMethodsCoverageLife = modifiedMethodsCoverageLife
  MBR_modifiedInstructionsCoverageLife = modifiedInstructionsCoverageLife

  MBR_instructionsCoverageALL = instructionsCoverageALL
  
  print(monkeyList)
  
  if ( ! is.null(monkeyList) ){
    print("Processing Monkey")
    resetMatrixes(CASES,COMP)
    
    CASE <<- 0
    for( caseStudyFile in monkeyList ){
      CASE <<- CASE + 1
      process( caseStudyFile )
    }
    
    plotIndividualCharts("Monkey")
    
    Monkey_versionsMatrix = versionsMatrix
    
    Monkey_methodCoverage = methodCoverage
    Monkey_instructionsCoverage = instructionsCoverage
    Monkey_modifiedMethodCoverage = modifiedMethodCoverage
    Monkey_modifiedInstructionsCoverage = modifiedInstructionsCoverage
    
    Monkey_modifiedMethodCoverageMax = modifiedMethodCoverageMax
    Monkey_modifiedInstructionsCoverageMax = modifiedInstructionsCoverageMax
    
    Monkey_methodCoverageRuns = methodsCoverageRuns
    Monkey_instructionsCoverageRuns = instructionsCoverageRuns
    Monkey_modifiedMethodCoverageRuns = modifiedMethodsCoverageRuns
    Monkey_modifiedInstructionsCoverageRuns = modifiedInstructionsCoverageRuns
    Monkey_modifiedInstructionsCoverageRunsAbs = modifiedInstructionsCoverageRunsAbs
    Monkey_modifiedMethodsCoverageRunsAbs = modifiedMethodsCoverageRunsAbs
    
    Monkey_modifiedMethodsCoverageRunsFirst = modifiedMethodsCoverageRunsFirst
    Monkey_modifiedInstructionsCoverageRunsFirst = modifiedInstructionsCoverageRunsFirst
    
    Monkey_modifiedMethodsCoverageLife = modifiedMethodsCoverageLife
    Monkey_modifiedInstructionsCoverageLife = modifiedInstructionsCoverageLife
    
    Monkey_instructionsCoverageALL = instructionsCoverageALL
  }
  
  if ( ! is.null(apeList) ){
    print("Processing Monkey")
    resetMatrixes(CASES,COMP)
    
    CASE <<- 0
    for( caseStudyFile in apeList ){
      CASE <<- CASE + 1
      process( caseStudyFile )
    }
    
    plotIndividualCharts("APE")
    
    APE_versionsMatrix = versionsMatrix
    
    APE_methodCoverage = methodCoverage
    APE_instructionsCoverage = instructionsCoverage
    APE_modifiedMethodCoverage = modifiedMethodCoverage
    APE_modifiedInstructionsCoverage = modifiedInstructionsCoverage
    
    APE_modifiedMethodCoverageMax = modifiedMethodCoverageMax
    APE_modifiedInstructionsCoverageMax = modifiedInstructionsCoverageMax
    
    APE_methodCoverageRuns = methodsCoverageRuns
    APE_instructionsCoverageRuns = instructionsCoverageRuns
    APE_modifiedMethodCoverageRuns = modifiedMethodsCoverageRuns
    APE_modifiedInstructionsCoverageRuns = modifiedInstructionsCoverageRuns
    APE_modifiedInstructionsCoverageRunsAbs = modifiedInstructionsCoverageRunsAbs
    APE_modifiedMethodsCoverageRunsAbs = modifiedMethodsCoverageRunsAbs
    
    APE_modifiedMethodsCoverageRunsFirst = modifiedMethodsCoverageRunsFirst
    APE_modifiedInstructionsCoverageRunsFirst = modifiedInstructionsCoverageRunsFirst
    
    APE_modifiedMethodsCoverageLife = modifiedMethodsCoverageLife
    APE_modifiedInstructionsCoverageLife = modifiedInstructionsCoverageLife
    
    APE_instructionsCoverageALL = instructionsCoverageALL
  }
  
  

  
  
  merged_methodCoverage <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  merged_instructionsCoverage <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  merged_modifiedMethodCoverage <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  merged_modifiedInstructionsCoverage <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  merged_instructionsCoverageALL <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  
  
  
  merged_modifiedMethodCoverageMax <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  merged_modifiedInstructionsCoverageMax <- matrix(data=NA,nrow=COMP*CASES,ncol=10)
  
  merged_methodCoverageRuns <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  
  merged_instructionsCoverageRuns <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  merged_modifiedMethodCoverageRuns <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  
  
  merged_modifiedMethodsCoverageRunsAbs <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  merged_modifiedInstructionsCoverageRunsAbs <<- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  
  
  merged_modifiedInstructionsCoverageRuns <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  
  
  merged_modifiedMethodsCoverageRunsFirst <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  merged_modifiedInstructionsCoverageRunsFirst <- matrix(data=NA,nrow=COMP*CASES,ncol=100)
  
  merged_modifiedMethodsCoverageLife <- matrix(data=NA,nrow=COMP*CASES,ncol=LIFE)
  merged_modifiedInstructionsCoverageLife <- matrix(data=NA,nrow=COMP*CASES,ncol=LIFE)
  
  merged_modifiedInstructionsCoverageDelta <- matrix(data=NA,nrow=(COMP-1)*CASES,ncol=LIFE)
  
  for ( i in 0:(CASES-1) ){
    pos = i+1
    
    merged_methodCoverage[i*COMP+1,]<-AutAut_methodCoverage[pos,]
    merged_methodCoverage[i*COMP+2,]<-MBR_methodCoverage[pos,]
    if ( COMP >= 3 ){ 
      print("HERE")
      merged_methodCoverage[i*COMP+3,]<-Monkey_methodCoverage[pos,] 
    }
    if ( COMP >= 4 ){ 
      merged_methodCoverage[i*COMP+4,]<-APE_methodCoverage[pos,] 
    }
    
    merged_instructionsCoverage[i*COMP+1,]<-AutAut_instructionsCoverage[pos,]
    merged_instructionsCoverage[i*COMP+2,]<-MBR_instructionsCoverage[pos,]
    if ( COMP >= 3 ){ merged_instructionsCoverage[i*COMP+3,]<-Monkey_instructionsCoverage[pos,] } 
    if ( COMP >= 4 ){ merged_instructionsCoverage[i*COMP+4,]<-APE_instructionsCoverage[pos,] } 
    
    merged_modifiedInstructionsCoverage[i*COMP+1,]<-AutAut_modifiedInstructionsCoverage[pos,]
    merged_modifiedInstructionsCoverage[i*COMP+2,]<-MBR_modifiedInstructionsCoverage[pos,]
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverage[i*COMP+3,]<-Monkey_modifiedInstructionsCoverage[pos,] } 
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverage[i*COMP+4,]<-APE_modifiedInstructionsCoverage[pos,] } 
    
    merged_modifiedMethodCoverage[i*COMP+1,]<-AutAut_modifiedMethodCoverage[pos,]
    merged_modifiedMethodCoverage[i*COMP+2,]<-MBR_modifiedMethodCoverage[pos,]
    if ( COMP >= 3 ){ merged_methodCoverage[i*COMP+3,]<-Monkey_modifiedMethodCoverage[pos,] }
    if ( COMP >= 4 ){ merged_methodCoverage[i*COMP+4,]<-APE_modifiedMethodCoverage[pos,] }
    
    merged_modifiedInstructionsCoverageMax[i*COMP+1,]<-AutAut_modifiedInstructionsCoverageMax[pos,]
    merged_modifiedInstructionsCoverageMax[i*COMP+2,]<-MBR_modifiedInstructionsCoverageMax[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodCoverage[i*COMP+3,]<-Monkey_modifiedInstructionsCoverageMax[pos,] }
    if ( COMP >= 4 ){ merged_modifiedMethodCoverage[i*COMP+4,]<-APE_modifiedInstructionsCoverageMax[pos,] }
    
    merged_modifiedMethodCoverageMax[i*COMP+1,]<-AutAut_modifiedMethodCoverageMax[pos,]
    merged_modifiedMethodCoverageMax[i*COMP+2,]<-MBR_modifiedMethodCoverageMax[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodCoverageMax[i*COMP+3,]<-Monkey_modifiedMethodCoverageMax[pos,] } 
    if ( COMP >= 4 ){ merged_modifiedMethodCoverageMax[i*COMP+4,]<-APE_modifiedMethodCoverageMax[pos,] }
    
    
    merged_methodCoverageRuns[i*COMP+1,]<-AutAut_methodCoverageRuns[pos,]
    merged_methodCoverageRuns[i*COMP+2,]<-MBR_methodCoverageRuns[pos,]
    if ( COMP >= 3 ){ merged_methodCoverageRuns[i*COMP+3,]<-Monkey_methodCoverageRuns[pos,] }
    if ( COMP >= 4 ){ merged_methodCoverageRuns[i*COMP+4,]<-APE_methodCoverageRuns[pos,] }
    
    merged_instructionsCoverageRuns[i*COMP+1,]<-AutAut_instructionsCoverageRuns[pos,]
    merged_instructionsCoverageRuns[i*COMP+2,]<-MBR_instructionsCoverageRuns[pos,]
    if ( COMP >= 3 ){ merged_instructionsCoverageRuns[i*COMP+3,]<-Monkey_instructionsCoverageRuns[pos,] } 
    if ( COMP >= 4 ){ merged_instructionsCoverageRuns[i*COMP+4,]<-APE_instructionsCoverageRuns[pos,] }
    
    
    
    
    
    merged_modifiedInstructionsCoverageRuns[i*COMP+1,]<-AutAut_modifiedInstructionsCoverageRuns[pos,]
    merged_modifiedInstructionsCoverageRuns[i*COMP+2,]<-MBR_modifiedInstructionsCoverageRuns[pos,]
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverageRuns[i*COMP+3,]<-Monkey_modifiedInstructionsCoverageRuns[pos,] }
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverageRuns[i*COMP+4,]<-APE_modifiedInstructionsCoverageRuns[pos,] }
    
    merged_modifiedMethodCoverageRuns[i*COMP+1,]<-AutAut_modifiedMethodCoverageRuns[pos,]
    merged_modifiedMethodCoverageRuns[i*COMP+2,]<-MBR_modifiedMethodCoverageRuns[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodCoverageRuns[i*COMP+3,]<-Monkey_modifiedMethodCoverageRuns[pos,] }
    if ( COMP >= 4 ){ merged_modifiedMethodCoverageRuns[i*COMP+4,]<-APE_modifiedMethodCoverageRuns[pos,] }
    
    
    merged_modifiedMethodsCoverageRunsFirst[i*COMP+1,]<-AutAut_modifiedMethodsCoverageRunsFirst[pos,]
    merged_modifiedMethodsCoverageRunsFirst[i*COMP+2,]<-MBR_modifiedMethodsCoverageRunsFirst[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodsCoverageRunsFirst[i*COMP+3,]<-Monkey_modifiedMethodsCoverageRunsFirst[pos,] }
    if ( COMP >= 4 ){ merged_modifiedMethodsCoverageRunsFirst[i*COMP+4,]<-APE_modifiedMethodsCoverageRunsFirst[pos,] }
    
    
    
    merged_modifiedInstructionsCoverageRunsFirst[i*COMP+1,]<-AutAut_modifiedInstructionsCoverageRunsFirst[pos,]
    merged_modifiedInstructionsCoverageRunsFirst[i*COMP+2,]<-MBR_modifiedInstructionsCoverageRunsFirst[pos,]
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverageRunsFirst[i*COMP+3,]<-Monkey_modifiedInstructionsCoverageRunsFirst[pos,] }
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverageRunsFirst[i*COMP+4,]<-APE_modifiedInstructionsCoverageRunsFirst[pos,] }
    
    merged_modifiedMethodsCoverageLife[i*COMP+1,] <- AutAut_modifiedMethodsCoverageLife[pos,]
    merged_modifiedMethodsCoverageLife[i*COMP+2,] <- MBR_modifiedMethodsCoverageLife[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodsCoverageLife[i*COMP+3,]<-Monkey_modifiedMethodsCoverageLife[pos,] }
    if ( COMP >= 4 ){ merged_modifiedMethodsCoverageLife[i*COMP+4,]<-APE_modifiedMethodsCoverageLife[pos,] }
    
    
    merged_modifiedInstructionsCoverageLife[i*COMP+1,] <- AutAut_modifiedInstructionsCoverageLife[pos,]
    merged_modifiedInstructionsCoverageLife[i*COMP+2,] <- MBR_modifiedInstructionsCoverageLife[pos,]
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverageLife[i*COMP+3,]<-Monkey_modifiedInstructionsCoverageLife[pos,] }
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverageLife[i*COMP+4,]<-APE_modifiedInstructionsCoverageLife[pos,] }
    
    notA <- 100 - merged_modifiedInstructionsCoverageLife[i*COMP+1,]
    notM <- 100 - merged_modifiedInstructionsCoverageLife[i*COMP+2,]
    if ( COMP >= 3 ){ notMo <- 100 - merged_modifiedInstructionsCoverageLife[i*COMP+3,] }
    if ( COMP >= 4 ){ notApe <- 100 - merged_modifiedInstructionsCoverageLife[i*COMP+4,] }
    
    merged_modifiedInstructionsCoverageDelta[i+1,] <- ( ( notM - notA )  / notM ) * 100
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverageDelta[i+2,] <- ( ( notMo - notA )  / notMo ) * 100 }
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverageDelta[i+3,] <- ( ( notApe - notA )  / notApe ) * 100 }
    
    
    
    merged_modifiedInstructionsCoverageRunsAbs[i*COMP+1,]<<-AutAut_modifiedInstructionsCoverageRunsAbs[pos,]
    merged_modifiedInstructionsCoverageRunsAbs[i*COMP+2,]<<-MBR_modifiedInstructionsCoverageRunsAbs[pos,]
    if ( COMP >= 3 ){ merged_modifiedInstructionsCoverageRunsAbs[i*COMP+3,]<<-Monkey_modifiedInstructionsCoverageRunsAbs[pos,] }
    if ( COMP >= 4 ){ merged_modifiedInstructionsCoverageRunsAbs[i*COMP+4,]<<-APE_modifiedInstructionsCoverageRunsAbs[pos,] }
    
    
    merged_modifiedMethodsCoverageRunsAbs[i*COMP+1,]<-AutAut_modifiedMethodsCoverageRunsAbs[pos,]
    merged_modifiedMethodsCoverageRunsAbs[i*COMP+2,]<-MBR_modifiedMethodsCoverageRunsAbs[pos,]
    if ( COMP >= 3 ){ merged_modifiedMethodsCoverageRunsAbs[i*COMP+3,]<-Monkey_modifiedMethodsCoverageRunsAbs[pos,] }
    if ( COMP >= 4 ){ merged_modifiedMethodsCoverageRunsAbs[i*COMP+4,]<-APE_modifiedMethodsCoverageRunsAbs[pos,] }
    
    
    merged_instructionsCoverageALL[i*COMP+1,]<-AutAut_instructionsCoverageALL[pos,]
    merged_instructionsCoverageALL[i*COMP+2,]<-MBR_instructionsCoverageALL[pos,]
    if ( COMP >= 3 ){ merged_instructionsCoverageALL[i*COMP+3,]<-Monkey_instructionsCoverageALL[pos,] }
    if ( COMP >= 4 ){ merged_instructionsCoverageALL[i*COMP+4,]<-APE_instructionsCoverageALL[pos,] }
  }
  
  
  scatter_avg_modifiedInstructionsCoverage <<- rbind ( as.vector( AutAut_modifiedInstructionsCoverage ), 
                                                      as.vector( MBR_modifiedInstructionsCoverage ) ,
                                                      as.vector( Monkey_modifiedInstructionsCoverage ),
                                                      as.vector( APE_modifiedInstructionsCoverage) )
  
  print ( scatter_avg_modifiedInstructionsCoverage )
  
  # difference_avg_modifiedInstructionsCoverage <- rbind( 
  #   ( scatter_avg_modifiedInstructionsCoverage[ 1, ] - scatter_avg_modifiedInstructionsCoverage[ 2, ] ),
  #   ( scatter_avg_modifiedInstructionsCoverage[ 1, ] - scatter_avg_modifiedInstructionsCoverage[ 3, ] ),
  #   ( scatter_avg_modifiedInstructionsCoverage[ 1, ] - scatter_avg_modifiedInstructionsCoverage[ 4, ] )
  # )                                    
  
  ALL <- CASES * COMP
  

  
  
  
  
  
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_avg_methodCoverage", "Methods Coverage (Avg. per version)", merged_methodCoverage)
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_avg_instructionsCoverage", "Instructions Coverage (Avg. per version)", merged_instructionsCoverage)
  
  
  
  plotMergedChart("RQ1",ALL, COMP, head, "COMPARISON_avg_modifiedInstructionsCoverageMax", "Coverage of Instructions of Modified Methods (Max per version)", merged_modifiedInstructionsCoverageMax, avg = FALSE)
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_avg_modifiedMethodCoverageMax", "Modified Methods Coverage (Max per version)", merged_modifiedMethodCoverageMax, avg=FALSE)
  
  plotMergedChart("RQ1",ALL, COMP, head, "COMPARISON_avg_modifiedInstructionsCoverage", "Coverage of Instructions of Modified Methods (Avg. per version)", merged_modifiedInstructionsCoverage)
  
  
  
  plotScatterChart("RQ5", ALL, COMP, head, "SCATTER_COMPARISON_modifiedInstructionsCoverage", "Coverage of Instructions of Modified Methods", scatter_avg_modifiedInstructionsCoverage)
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_modifiedInstructionsCoverage", "Coverage of Instructions of Modified Methods", merged_modifiedInstructionsCoverageRuns, addAvg=TRUE)
  
  
  
  
  
  plotMergedChartNew("RQ3", ALL, COMP, head, "COMPARISON_modifiedMethodsCoverageFirst", "Coverage of Methods of First App Version", merged_modifiedMethodsCoverageRunsFirst, addAvg=TRUE, addToTopY=15, legendY=NA, meanY=c(64,60,56,52), height=7 )
  plotMergedChartNew("RQ3", ALL, COMP, head, "COMPARISON_modifiedInstructionsCoverageFirst", "Coverage of Instructions of First App Version", merged_modifiedInstructionsCoverageRunsFirst, addAvg=TRUE, addToTopY=15, legendY=NA, meanY=c(64,60,56,52), height=7 )
  
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_avg_modifiedMethodCoverage", "Modified Methods Coverage (Avg. per version)", merged_modifiedMethodCoverage)
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_modifiedMethodCoverage", "Modified Methods Coverage", merged_modifiedMethodCoverageRuns, addAvg=TRUE)
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_methodCoverage", "Methods Coverage", merged_methodCoverageRuns)
  
  plotMergedChart("RQ1", ALL, COMP, head, "COMPARISON_instructionsCoverage", "Instructions Coverage", merged_instructionsCoverageRuns)
  
  
  plotMergedChart("RQ2", ALL, COMP, head, "COMPARISON_methods_coverage_over_lifecycle", "Methods Automatically Tested Over Lifecycle", merged_modifiedMethodsCoverageLife )
  
  plotMergedChart("RQ2", ALL, COMP, head, "COMPARISON_instructions_coverage_over_lifecycle", "Instructions Automatically Tested Over Lifecycle", merged_modifiedInstructionsCoverageLife )
  
  
  
  merged_modifiedMethodsNotCoverageLife <- 100 - merged_modifiedMethodsCoverageLife
  
  merged_modifiedInstructionsNotCoverageLife <- 100 - merged_modifiedInstructionsCoverageLife
  
  plotMergedChart("RQ2", ALL, COMP, head, "COMPARISON_methods_NotCovered_over_lifecycle", "Methods Not Automatically Tested Over Lifecycle", merged_modifiedMethodsNotCoverageLife, yLabel = "% Methods not covered" )
  plotMergedChart("RQ2", ALL, COMP, head, "COMPARISON_instructions_NotCovered_over_lifecycle", "Instructions Not Automatically Tested Over Lifecycle", merged_modifiedInstructionsNotCoverageLife, yLabel = "% Instructions not covered" )
                  
  
  plotChartDelta("RQ2", CASES, head, "COMPARISON_instructions_coverage_over_lifecycle_DELTA", "Delta of Instructions Automatically Tested Over Lifecycle", merged_modifiedInstructionsCoverageDelta )
  
  versionsFile = paste0(head,"_versions.txt")
  write(paste0("AutAut "," Total:",sum(AutAut_versionsMatrix[1,],na.rm = TRUE),"\n"),file=versionsFile,append=FALSE)
  write(paste0("DM2 "," Total:",sum(MBR_versionsMatrix[1,],na.rm = TRUE),"\n"),file=versionsFile,append=TRUE)
  write(paste0("Monkey "," Total:",sum(Monkey_versionsMatrix[1,],na.rm = TRUE),"\n"),file=versionsFile,append=TRUE)
  write(paste0("APE "," Total:",sum(APE_versionsMatrix[1,],na.rm = TRUE),"\n"),file=versionsFile,append=TRUE)
  
  
  if ( COMP == 2 ){
    analyzeSignificance( head, "ModifiedMethodCoverage", CASES, merged_modifiedMethodCoverageRuns, COMP )
    analyzeSignificance( head, "CoverageOfModifiedMethodInstructions", CASES, merged_modifiedInstructionsCoverageRuns, COMP )
    
    #analyzeSignificance( head, "AvgModifiedMethodCoverage", CASES, merged_modifiedMethodCoverage, COMP )
    #analyzeSignificance( head, "AvgCoverageOfModifiedMethodInstructions", CASES, merged_modifiedInstructionsCoverage, COMP )
    
    
    #analyzeMaxBetter( head, "AvgModifiedMethodCoverageMax", CASES, merged_modifiedMethodCoverageMax, COMP )
    #analyzeMaxBetter( head, "AvgCoverageOfModifiedMethodInstructionsMax", CASES, merged_modifiedInstructionsCoverageMax, COMP )
  }
  
  if ( COMP >= 3 ){
    
    analyzeSignificance( head, "ModifiedMethodCoverage", CASES, merged_modifiedMethodCoverageRuns , COMP, 1 )
    
    analyzeSignificance( head, "CoverageOfModifiedMethodInstructions", CASES, merged_modifiedInstructionsCoverageRuns, COMP, 2 )
    
    
    
    #analyzeSignificance( head, "AvgModifiedMethodCoverage", CASES, merged_modifiedMethodCoverage, COMP )
    
    #analyzeSignificance( head, "AvgCoverageOfModifiedMethodInstructions", CASES, merged_modifiedInstructionsCoverage, COMP )
    
    analyzeSignificance( head, "CoverageOfModifiedMethodInstructionsLIFE", CASES, merged_modifiedMethodsCoverageRunsAbs, COMP, 3, TRUE )
    
    analyzeSignificance( head, "CoverageOfModifiedMethodInstructionsLIFE", CASES, merged_modifiedInstructionsCoverageRunsAbs, COMP, 4, TRUE )
    
    analyzeSignificance( head, "ModifiedMethodCoverageFirst", CASES, merged_modifiedMethodsCoverageRunsFirst , COMP, 5 )
    
    analyzeSignificance( head, "ModifiedMethodInstructionsFirst", CASES, merged_modifiedInstructionsCoverageRunsFirst, COMP, 6 )
    
    #analyzeMaxBetter( head, "AvgModifiedMethodCoverageMax", CASES, merged_modifiedMethodCoverageMax, COMP )
    #analyzeMaxBetter( head, "AvgCoverageOfModifiedMethodInstructionsMax", CASES, merged_modifiedInstructionsCoverageMax, COMP )
  }
  
  analyzeSignificanceAll( head, "CoverageOfModifiedMethodInstructionsLIFE", CASES, merged_modifiedInstructionsCoverage, COMP )
  
  GLOBAL_merged_modifiedInstructionsCoverage <<- merged_instructionsCoverageALL
  
}

analyzeSignificanceAll<-function( head, title, cases, table, comp ){
  
  write(paste0("ALL CASES \n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  header=paste0("ALL_SIGNIFICANCE ",head," ",title);
  
  
  SIGNIFICANCE_ALL_DM2 = NA
  SIGNIFICANCE_ALL_AutAut = NA
  SIGNIFICANCE_ALL_Monkey = NA
  SIGNIFICANCE_ALL_APE = NA
  
  for ( i in 0: (cases-1) ){
    a=table[i*comp+1,]
    b=table[i*comp+2,]
    
    print(SIGNIFICANCE_ALL_AutAut)
    
    SIGNIFICANCE_ALL_AutAut = cbind(a,SIGNIFICANCE_ALL_AutAut)
    SIGNIFICANCE_ALL_DM2 = cbind(b,SIGNIFICANCE_ALL_DM2)
    
    if ( comp >= 3 ){ 
      c=table[i*comp+3,]
      SIGNIFICANCE_ALL_Monkey = cbind(c,SIGNIFICANCE_ALL_Monkey)
    }
    
    if ( comp >= 4 ){ 
      c=table[i*comp+4,] 
      SIGNIFICANCE_ALL_APE = cbind(c,SIGNIFICANCE_ALL_APE)
    }
  }
  
  
    SIGNIFICANCE_ALL_AutAut <- as.vector(SIGNIFICANCE_ALL_AutAut)
    SIGNIFICANCE_ALL_DM2 <- as.vector (SIGNIFICANCE_ALL_DM2)
    SIGNIFICANCE_ALL_Monkey <- as.vector(SIGNIFICANCE_ALL_Monkey)
    SIGNIFICANCE_ALL_APE <- as.vector(SIGNIFICANCE_ALL_APE)
    
  statisticalSignificanceAll(header,SIGNIFICANCE_ALL_AutAut,SIGNIFICANCE_ALL_DM2," DM2")
  statisticalSignificanceAll(header,SIGNIFICANCE_ALL_AutAut,SIGNIFICANCE_ALL_Monkey," Monkey")
  statisticalSignificanceAll(header,SIGNIFICANCE_ALL_AutAut,SIGNIFICANCE_ALL_APE," APE")
  
  write ( table ,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE )
  
  write(paste0("ALL AutAut \n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write(SIGNIFICANCE_ALL_AutAut,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  write(paste0("ALL DM2 \n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  write(SIGNIFICANCE_ALL_DM2,file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
  avg=mean(SIGNIFICANCE_ALL_AutAut,na.rm = TRUE)
  write(paste0("ALL CASES AVG AutAut",avg,"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  avg=mean(SIGNIFICANCE_ALL_DM2,na.rm = TRUE)
  write(paste0("ALL CASES AVG DM2",avg,"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  avg=mean(SIGNIFICANCE_ALL_Monkey,na.rm = TRUE)
  write(paste0("ALL CASES AVG Monkey",avg,"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  avg=mean(SIGNIFICANCE_ALL_APE,na.rm = TRUE)
  write(paste0("ALL CASES AVG APE",avg,"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
  
}

analyzeSignificance<-function( head, title, cases, table, comp, sigMatDelta, SPLIT=FALSE ){
  
  header=paste0(head," ",title);
  
  
  
  for ( i in 0: (cases-1) ){
    
    if ( SPLIT == FALSE){
      write(paste0("CASE ",(i+1),"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
      
      #for ( j in 1: 10 ){  
      #  beg=(j-1)*10
      #  end=(j)*10-1
      
      Scol <<- (i+1)
      #Scol <<- i*10+j
      
      a=table[i*comp+1,]
      b=table[i*comp+2,]
      #a=table[i*comp+1,c(beg:end)]
      #b=table[i*comp+2,c(beg:end)]
      
    
      
      delta = (sigMatDelta-1)*(comp-1)
      
      Srow <<- 1+delta
      statisticalSignificance(header,a,b," DM2")
      
      if ( comp >= 3 ){ 
        c=table[i*comp+3,] 
        
        Srow <<- 2+delta
        statisticalSignificance(header,a,c," Monkey")
      }
      
      if ( comp >= 4 ){ 
        c=table[i*comp+4,] 
        
        Srow <<- 3+delta
        statisticalSignificance(header,a,c," APE")
      }
      
    } else {
      
      
      
      
      write(paste0("CASE ",(i+1),"\n"),file=STATISTICAL_SIGNIFICANCE_FILE,append=TRUE)
      
      for ( j in 1: 10 ){  
        beg=(j-1)*10
        end=(j)*10-1
        
        
        Scol <<- i*10+j
        
        a=table[i*comp+1,c(beg:end)]
        b=table[i*comp+2,c(beg:end)]
        
        delta = (sigMatDelta-1)*(comp-1)
        
        Srow <<- 1+delta
        statisticalSignificance(header,a,b," DM2")
        
        if ( comp >= 3 ){ 
          c=table[i*comp+3,] 
          
          Srow <<- 2+delta
          statisticalSignificance(header,a,c," Monkey")
        }
        
        if ( comp >= 4 ){ 
          c=table[i*comp+4,] 
          
          Srow <<- 3+delta
          statisticalSignificance(header,a,c," APE")
        }
      }
    }
  }
  
  
  
}

analyzeMaxBetter<-function( head, title, cases, table, comp ){
  
  header=paste0(head," ",title);
  
  for ( i in 0: (cases-1) ){
    
    
    
    a=c(table[i*comp+1,])
    b=c(table[i*comp+2,])
    maxBetter(header,a,b,"DM2")
    
    if ( comp >= 3 ){ 
      c=table[i*comp+3,] 
      statisticalSignificance(header,a,c,"Monkey")
    }
  }
  
}



INPUTS <<- matrix(data=NA,nrow=4,ncol=10*9)
INPUTSB <<- matrix(data=NA,nrow=4*9,ncol=10)


readInputsData<-function(table){
  print(table)
  pos=0
  for ( rowN in 1:9 ){
    rpos=approachCounter+((rowN-1)*4)
    for ( col in 1:10 ){
      pos=pos+1
      INPUTS[approachCounter,pos]<<-table[rowN,col]
      INPUTSB[rpos,col]<<-table[rowN,col]
    }
  }
}


processInputsData<-function(fileName,approach){
  
  if ( is.null(fileName) ){
    return()
  }
  
  print(fileName)
  
  approachCounter <<- approachCounter+1
  table <- as.data.frame( read_excel(fileName, sheet = approach, range = "V2:AE11") )
  readInputsData(table)
  
  
}

resetSignificanceMatrixes <- function(){
  WSignificanceMatrix <<- matrix(data=0,nrow=6*3,ncol=SIG_COL)
  VSignificanceMatrix <<- matrix(data=0,nrow=6*3,ncol=SIG_COL)
}

########################### MAIN




autAutList<-c(
  "jamendo-AutAut-1hour.xlsx",
  "wikipedia-AutAut-1hour.xlsx",
  "activitydiary-AutAut-1hour.xlsx",
  "amazefile-AutAut-1hour.xlsx",
  "nuzzel-AutAut-1hour.xlsx",
  "_yahooweather-AutAut-1hour.xlsx",
  #"wikihow-AutAut-1hour.xlsx",
  "wikihow-AutAut-1hour-20200824.xlsx",
  "bbc-AutAut-1hour.xlsx",
  "vlc-AutAut-1hour.xlsx",
  "citymapper-AutAut-1hour.xlsx"
)

mbrList <- c( "jamendo-ModelBasedRandom-1hour.xlsx",
  "wikipedia-ModelRandomBased-1hour.xlsx",
  "activitydiary-ModelbasedRandom-1hour.xlsx",
  "amazefile-ModelBasedRandom-1hour.xlsx",
  "nuzzel-ModelBasedRandom-1hour.xlsx",
  "_yahooweather-ModelBasedRandom-1hour.xlsx",
  "wikihow-ModelBasedRandom-1hour.xlsx",
  "bbc-ModelBasedRandom-1hour.xlsx",
  "vlc-ModelBasedRandom-1hour.xlsx",
  "citymapper-ModelBasedRandom-1hour.xlsx"
  )

SIG_COL <- 100

resetSignificanceMatrixes()


headPrefix <- ""

monkeyList<-NULL

apeList <- NULL
INCLUDE_MONKEY=TRUE
INCLUDE_APE=TRUE

# 
# if ( INCLUDE_MONKEY ){
#   
#   headPrefix <- "ALL_"
#   
#   autAutList <- autAutList[2:10]
#   mbrList <- mbrList[2:10]
#   
#   monkeyList<-c(
#     "wikipedia-Monkey-1hour.xlsx",
#     "activitydiary-Monkey-1hour.xlsx",
#     "amazefile-Monkey-1hour.xlsx",
#     "nuzzel-Monkey-1hour.xlsx",
#     "_yahooweather-Monkey-1hour.xlsx",
#     "wikihow-Monkey-1hour.xlsx",
#     "bbc-Monkey-1hour.xlsx",
#     "vlc-Monkey-1hour.xlsx",
#     "citymapper-Monkey-1hour.xlsx"
#   )
#   
# }
# 
# 
# if ( INCLUDE_APE ){
#   
#   headPrefix <- "ALL_"
#   
#   #autAutList <- autAutList[2:10]
#   #mbrList <- mbrList[2:10]
#   
#   apeList<-c(
#     "wikipedia-APE-1hour.xlsx",
#     "activitydiary-APE-1hour.xlsx",
#     "amazefile-APE-1hour.xlsx",
#     "nuzzel-APE-1hour.xlsx",
#     "yahooweather-APE-1hour.xlsx",
#     "wikihow-APE-1hour.xlsx",
#     "bbc-Monkey-1hour.xlsx",
#     "vlc-APE-1hour.xlsx",
#     "citymapper-APE-1hour.xlsx"
#   )
#   
# }
# 
# 
# 
# # autAutList<-c(
# #   "wikihow-AutAut-1hour.xlsx"
# # )
# #   
# # mbrList <- c( 
# #   "wikihow-ModelBasedRandom-1hour.xlsx"
# # )
# 
# generatePlots( paste0( headPrefix, "1Hour") , autAutList, mbrList, monkeyList, apeList )
# 
# if ( INCLUDE_MONKEY ){
#   processActionCount("ActionCount_1Hour.xlsx","1Hour")
# }
# 
# printSignificance( "significance_1hour.xlsx" );
# 
# one_hour_scatter_avg_modifiedInstructionsCoverage <- scatter_avg_modifiedInstructionsCoverage
# 
# #
# #
# # 5 hours
# #
# #
# 
# 
# 
# 
# WSignificanceMatrix <<- matrix(data=0,nrow=4*3,ncol=SIG_COL)
# VSignificanceMatrix <<- matrix(data=0,nrow=4*3,ncol=SIG_COL)
# 
# autAutList<-c(
#   "jamendo-AutAut-5hour.xlsx",
#   "wikipedia-AutAut-5hour.xlsx",
#   "activitydiary-AutAut-5hour.xlsx",
#   "amazefile-AutAut-5hour.xlsx",
#   "nuzzel-AutAut-5hour.xlsx",
#    "_yahooweather-AutAut-5hour.xlsx",
#   #"wikihow-AutAut-5hour.xlsx",
#   "wikihow-AutAut-5hour-20200824.xlsx",
#   "bbc-AutAut-5hour.xlsx",
#   "vlc-AutAut-5hour.xlsx",
#   "citymapper-AutAut-5hour.xlsx"
# )
# 
# mbrList <- c( "jamendo-ModelBasedRandom-5hour.xlsx",
#               "wikipedia-ModelRandomBased-5hour.xlsx",
#               "activitydiary-ModelbasedRandom-5hour.xlsx",
#               "amazefile-ModelBasedRandom-5hour.xlsx",
#               "nuzzel-ModelBasedRandom-5hour.xlsx",
#              "_yahooweather-ModelBasedRandom-5hour.xlsx",
#              "wikihow-ModelBasedRandom-5hour.xlsx",
#              "bbc-ModelBasedRandom-5hour.xlsx",
#              "vlc-ModelBasedRandom-5hour.xlsx",
#              "citymapper-ModelBasedRandom-5hour.xlsx"
# )
# 
# 
# monkeyList <- NULL
# 
# if ( INCLUDE_MONKEY ){
#   
#   headPrefix <- "ALL_"
#   
#   autAutList <- autAutList[2:10]
#   mbrList <- mbrList[2:10]
#   
#   monkeyList<-c(
#     "wikipedia-Monkey-5hour.xlsx",
#     "activitydiary-Monkey-5hour.xlsx",
#     "amazefile-Monkey-5hour.xlsx",
#     "nuzzel-Monkey-5hour.xlsx",
#     "_yahooweather-Monkey-5hour.xlsx",
#     "wikihow-Monkey-5hour.xlsx",
#     "bbc-Monkey-5hour.xlsx",
#     "vlc-Monkey-5hour.xlsx",
#     "citymapper-Monkey-5hour.xlsx"
#   )
#   
# }
# 
# apeList <- NULL
# INCLUDE_APE=TRUE
# if ( INCLUDE_APE ){
#   
#   headPrefix <- "ALL_"
#   
#   #autAutList <- autAutList[2:10]
#   #mbrList <- mbrList[2:10]
#   
#   apeList<-c(
#     "wikipedia-APE-5hour.xlsx",
#     "activitydiary-APE-5hour.xlsx",
#     "amazefile-APE-5hour.xlsx",
#     "nuzzel-APE-5hour.xlsx",
#     "yahooweather-APE-5hour.xlsx",
#     "wikihow-APE-5hour.xlsx",
#     "bbc-Monkey-5hour.xlsx",
#     "vlc-APE-5hour.xlsx",
#     "citymapper-APE-5hour.xlsx"
#   )
#   
# }
# 
# generatePlots( paste0( headPrefix, "5Hours"), autAutList, mbrList, monkeyList, apeList )
# 
# printSignificance( "significance_5hours.xlsx" );
# 
# if ( INCLUDE_MONKEY ){
#   #processActionCount("ActionCount_5Hour.xlsx","5Hour")
# }
# 
# five_hour_scatter_avg_modifiedInstructionsCoverage <- scatter_avg_modifiedInstructionsCoverage
# 
# 
# delta_hour_scatter_avg_modifiedInstructionsCoverage <- five_hour_scatter_avg_modifiedInstructionsCoverage - one_hour_scatter_avg_modifiedInstructionsCoverage
# 
# plotCoverageGainBoxPlot(
#   "CoverageGain",
#   delta_hour_scatter_avg_modifiedInstructionsCoverage)



#
#
# One hour same actions budget
#
#

resetSignificanceMatrixes();
#WSignificanceMatrix <<- matrix(data=0,nrow=4*3,ncol=SIG_COL)
#VSignificanceMatrix <<- matrix(data=0,nrow=4*3,ncol=SIG_COL)

autAutList<-c(
  "jamendo-AutAut-1hour.xlsx",
  "wikipedia-AutAut-1hour.xlsx",
  "activitydiary-AutAut-1hour.xlsx",
  "amazefile-AutAut-1hour.xlsx",
  "nuzzel-AutAut-1hour.xlsx",
  "_yahooweather-AutAut-1hour.xlsx",
  #"wikihow-AutAut-1hour.xlsx",
  #"wikihow-AutAut-1hour-20200824.xlsx",
  #"wikihow-AutAut-1hour-2020.10.21.xlsx",
  "wikihow-AutAut-1hour-2020.10.23.xlsx",
  "bbc-AutAut-1hour.xlsx",
  #"vlc-AutAut-1hour.xlsx",
  "vlc-AutAut-1hour-2020.10.28.xlsx",
  "citymapper-AutAut-1hour.xlsx"
)

mbrList <- c( "wikipedia-MBR-Autaut1hour.xlsx", 
              "activitydiary-MBR-Autaut1hour.xlsx",
              "amazefile-MBR-Autaut1hour.xlsx",
              "nuzzel-MBR-Autaut1hour.xlsx",
              "yahooweather-MBR-Autaut1hour.xlsx",
              "wikihow-MBR-Autaut1hour.xlsx",
              "bbc-MBR-Autaut1hour.xlsx",
              "vlc-MBR-Autaut1hour.xlsx",
              "citymapper-MBR-Autaut1hour.xlsx"
)


monkeyList <- NULL

INCLUDE_MONKEY=TRUE
if ( INCLUDE_MONKEY ){
  
  headPrefix <- "ALL_"
  
  autAutList <- autAutList[2:10]
  #mbrList <- mbrList[2:10]
  
  monkeyList<-c(
    "wikipedia-Monkey-1minute.xlsx",
    "activitydiary-Monkey-1minute.xlsx",
    "amazefile-Monkey-1minute.xlsx",
    "nuzzel-Monkey-1minute.xlsx",
    "yahooweather-Monkey-1minute.xlsx",
    "wikihow-Monkey-1minute.xlsx",
    "bbc-Monkey-1minute.xlsx",
    "vlc-Monkey-1minute.xlsx",
    "citymapper-Monkey-1minute.xlsx"
  )
  
}

apeList <- NULL
INCLUDE_APE=TRUE
if ( INCLUDE_APE ){
  
  headPrefix <- "ALL_"
  
  #autAutList <- autAutList[2:10]
  #mbrList <- mbrList[2:10]
  
  apeList<-c(
    "wikipedia-APE-3minute.xlsx",
    "activitydiary-APE-3minute.xlsx",
    "amazefile-APE-3minute.xlsx",
    "nuzzel-APE-3minute.xlsx",
    "yahooweather-APE-3minute.xlsx",
    "wikihow-APE-3minute.xlsx",
    "bbc-APE-3minute.xlsx",
    "vlc-APE-3minute.xlsx",
    "citymapper-APE-3minute.xlsx"
  )
  
}

generatePlots( paste0( "SameActionBudget_", headPrefix, "1Hour"), autAutList, mbrList, monkeyList, apeList )

printSignificance( "significance_1hour_sameActionBudget.xlsx" );

resetSignificanceMatrixes()

fileName="Inputs effectiveness - 1 hour.xlsx"
head="1hour"
generatePlotAvgInstructionsInput(head,fileName, legendY=16, addToTopY = 0, meanY=c(20,18,16,14)-4)


printSignificance( "significance_AvgInstructionsInput_1hour_SameActionBudget.xlsx" )


#
#
# 5 hours same action budget
#
#



resetSignificanceMatrixes()


autAutList<-c(
  "jamendo-AutAut-5hour.xlsx",
  "wikipedia-AutAut-5hour.xlsx",
  "activitydiary-AutAut-5hour.xlsx",
  "amazefile-AutAut-5hour.xlsx",
  "nuzzel-AutAut-5hour.xlsx",
  "_yahooweather-AutAut-5hour.xlsx",
  #"wikihow-AutAut-5hour.xlsx",
  #"wikihow-AutAut-5hour-20200824.xlsx",
  "wikihow-AutAut-5hour-2020.10.23.xlsx",
  "bbc-AutAut-5hour.xlsx",
  # "vlc-AutAut-5hour.xlsx",
  "vlc-AutAut-5hour-2020.10.28.xlsx",
  "citymapper-AutAut-5hour.xlsx"
)

mbrList <- c( "jamendo-ModelBasedRandom-5hour-new.xlsx",
              "wikipedia-ModelBasedRandom-5hour-new.xlsx",
              "activitydiary-ModelbasedRandom-5hour-new.xlsx",
              "amazefile-ModelBasedRandom-5hour-new.xlsx",
              "nuzzel-ModelBasedRandom-5hour-new.xlsx",
              "yahooweather-ModelbasedRandom-5hour-new.xlsx",
              "wikihow-ModelBasedRandom-5hour-new.xlsx",
              "bbc-ModelBasedRandom-5hour-new.xlsx",
              "vlc-ModelBasedRandom-5hour-new.xlsx",
              "citymapper-ModelBasedRandom-5hour-new.xlsx"
)


monkeyList <- NULL

if ( INCLUDE_MONKEY ){
  
  headPrefix <- "ALL_"
  
  autAutList <- autAutList[2:10]
  mbrList <- mbrList[2:10]
  
  monkeyList<-c(
    "wikipedia-Monkey-Autaut5hour.xlsx",
    "activitydiary-Monkey-Autaut5hour.xlsx",
    "amazefile-Monkey-Autaut5hour.xlsx",
    "nuzzel-Monkey-Autaut5hour.xlsx",
    "yahooweather-Monkey-Autaut5hour.xlsx",
    "wikihow-Monkey-Autaut5hour.xlsx",
    "bbc-Monkey-Autaut5hour.xlsx",
    "vlc-Monkey-Autaut5hour.xlsx",
    "citymapper-Monkey-Autaut5hour.xlsx"
  )
  
}

apeList <- NULL
INCLUDE_APE=TRUE
if ( INCLUDE_APE ){
  
  headPrefix <- "ALL_"
  
  #autAutList <- autAutList[2:10]
  #mbrList <- mbrList[2:10]
  
  apeList<-c(
    "wikipedia-APE-Autaut5hour.xlsx",
    "activitydiary-APE-Autaut5hour.xlsx",
    "amazefile-APE-Autaut5hour.xlsx",
    "nuzzel-APE-Autaut5hour.xlsx",
    "yahooweather-APE-Autaut5hour.xlsx",
    "wikihow-APE-Autaut5hour.xlsx",
    "bbc-Monkey-Autaut5hour.xlsx",
    "vlc-APE-Autaut5hour.xlsx",
    "citymapper-APE-Autaut5hour.xlsx"
  )
  
}

generatePlots( paste0( "SameActionBudget_", headPrefix, "5Hours"), autAutList, mbrList, monkeyList, apeList )

printSignificance( "significance_5hours_SameActionBudget.xlsx" )

resetSignificanceMatrixes()

fileName="Inputs effectiveness - 5 hour.xlsx"
head="5hour"
generatePlotAvgInstructionsInput(head,fileName,addToTopY = 0.5, legendY=3.4, meanY=(c(3.5,3.25,3.00,2.75)-0.2))

printSignificance( "significance_AvgInstructionsInput_5hours_SameActionBudget.xlsx" )





